Quasi-Regression Monte-Carlo scheme for semi-linear PDEs and BSDEs with large scale parallelization on GPUs

In this article we design a novel quasi-regression Monte Carlo algorithm in order to approximate the solution of discrete time backward stochastic differential equations (BSDEs), and we analyze the convergence of the proposed method. The algorithm also approximates the solution to the related semi-linear parabolic partial differential equation (PDE) obtained through the well-known Feynman-Kac representation. For the sake of enriching the algorithm with high-order convergence a weighted approximation of the solution is computed and appropriate conditions on the parameters of the method are inferred. With the challenge of tackling problems in high dimensions we propose suitable projections of the solution and efficient parallelizations of the algorithm taking advantage of powerful many-core processors such as graphics processing units (GPUs).

==> images/hqi/F_inverse.m <==
function r = F_inverse(u)
    r = sqrt((-u^2+u-0.25)/(u*(u-1)));
    if (u<=0.5)
        r = -r;        
    end
end

==> images/hqi/plot1Dq_0.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;
nu = 2;

figure(1)

us = 0.01:0.01:0.99;
x = [];
for u=us
	x = [x F_inverse(u)];
end



t=0.5;
q = 0.0;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(us,y); hold on
set(gca,'FontSize',18)

plot(0.226463,1.106028,'.r');

l=legend('$h_{50}^q$','$\bar{h}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(0.793561,2.132181,'.r');plot(0.231464,1.127823,'.r');plot(0.244010,1.166167,'.r');plot(0.259232,1.219486,'.r');plot(0.233766,1.140803,'.r');plot(0.450086,1.530274,'.r');plot(0.074834,0.827810,'.r');plot(0.107852,0.841219,'.r');plot(0.611313,1.773457,'.r');plot(0.825796,2.233797,'.r');plot(0.412818,1.490811,'.r');plot(0.810586,2.165187,'.r');plot(0.538338,1.640487,'.r');plot(0.790387,2.123820,'.r');plot(0.972004,1.864997,'.r');plot(0.742440,2.014780,'.r');plot(0.842966,2.181519,'.r');plot(0.294428,1.258003,'.r');plot(0.382267,1.414575,'.r');plot(0.504525,1.619221,'.r');plot(0.112836,0.875524,'.r');plot(0.261211,1.214814,'.r');plot(0.127574,0.886341,'.r');plot(0.079525,0.814961,'.r');plot(0.478721,1.545362,'.r');plot(0.228619,1.109218,'.r');plot(0.188376,1.038096,'.r');plot(0.129431,0.903217,'.r');plot(0.497617,1.601755,'.r');plot(0.068437,0.793444,'.r');plot(0.936668,2.379487,'.r');plot(0.235188,1.144760,'.r');plot(0.784781,2.082418,'.r');plot(0.866609,2.285195,'.r');plot(0.083276,0.832830,'.r');plot(0.783080,2.088485,'.r');plot(0.325747,1.288848,'.r');plot(0.383782,1.416198,'.r');plot(0.413354,1.491074,'.r');plot(0.192208,1.082672,'.r');plot(0.368628,1.390151,'.r');plot(0.783614,2.086707,'.r');plot(0.460033,1.531597,'.r');plot(0.283717,1.246274,'.r');plot(0.832863,2.216724,'.r');plot(0.427274,1.481353,'.r');plot(0.163031,0.985973,'.r');plot(0.549164,1.683162,'.r');plot(0.192078,1.081541,'.r');plot(0.114859,0.876564,'.r');plot(0.786907,2.084113,'.r');plot(0.471466,1.550498,'.r');plot(0.942231,2.384404,'.r');plot(0.565974,1.703290,'.r');plot(0.318556,1.317584,'.r');plot(0.247659,1.162458,'.r');plot(0.179010,1.019498,'.r');plot(0.244187,1.166272,'.r');plot(0.944318,2.335453,'.r');plot(0.596695,1.764310,'.r');plot(0.880058,2.320603,'.r');plot(0.546712,1.707466,'.r');plot(0.686431,1.906045,'.r');plot(0.990901,1.066342,'.r');plot(0.511649,1.624348,'.r');plot(0.153862,0.974295,'.r');plot(0.003701,1.537302,'.r');plot(0.411209,1.482899,'.r');plot(0.480577,1.569112,'.r');plot(0.301516,1.286755,'.r');plot(0.735366,1.982354,'.r');plot(0.486316,1.580316,'.r');plot(0.580448,1.708197,'.r');plot(0.553419,1.685835,'.r');plot(0.258407,1.217604,'.r');plot(0.301947,1.291401,'.r');plot(0.174083,1.017889,'.r');plot(0.181554,1.040213,'.r');plot(0.944535,2.329556,'.r');plot(0.739022,2.006679,'.r');plot(0.278216,1.236142,'.r');plot(0.754739,2.048071,'.r');plot(0.518213,1.623628,'.r');plot(0.227848,1.106589,'.r');plot(0.143132,0.934987,'.r');plot(0.797923,2.091547,'.r');plot(0.078540,0.808715,'.r');plot(0.792875,2.135818,'.r');plot(0.014743,2.256354,'.r');plot(0.183755,1.042126,'.r');plot(0.496408,1.597919,'.r');plot(0.411615,1.485776,'.r');plot(0.334361,1.327930,'.r');plot(0.531004,1.685484,'.r');plot(0.765625,2.039370,'.r');plot(0.735078,1.981215,'.r');plot(0.162911,0.985596,'.r');plot(0.325758,1.288828,'.r');plot(0.655765,1.847727,'.r');plot(0.679915,1.907741,'.r');plot(0.082971,0.833570,'.r');plot(0.677396,1.920484,'.r');plot(0.762078,2.049328,'.r');plot(0.820500,2.172386,'.r');plot(0.816564,2.155871,'.r');plot(0.049971,0.924070,'.r');plot(0.489956,1.593379,'.r');plot(0.983463,1.205241,'.r');plot(0.054755,0.893335,'.r');plot(0.103212,0.872076,'.r');plot(0.784493,2.083375,'.r');plot(0.864221,2.288793,'.r');plot(0.328108,1.298019,'.r');plot(0.628528,1.814169,'.r');plot(0.743586,2.011931,'.r');plot(0.782771,2.089262,'.r');plot(0.786281,2.081511,'.r');plot(0.988068,0.727263,'.r');plot(0.930438,2.328818,'.r');plot(0.325179,1.290609,'.r');plot(0.812822,2.185392,'.r');plot(0.059974,0.846295,'.r');plot(0.836736,2.229503,'.r');plot(0.127095,0.884343,'.r');plot(0.557903,1.717416,'.r');plot(0.711871,1.917832,'.r');plot(0.068598,0.794609,'.r');plot(0.289800,1.264240,'.r');plot(0.766072,2.040956,'.r');plot(0.380579,1.408831,'.r');plot(0.226770,1.105701,'.r');plot(0.336214,1.322745,'.r');plot(0.623517,1.827686,'.r');plot(0.561410,1.707705,'.r');plot(0.132850,0.930346,'.r');plot(0.300956,1.279720,'.r');plot(0.261739,1.212211,'.r');plot(0.248451,1.161238,'.r');plot(0.404367,1.449961,'.r');plot(0.989966,0.885365,'.r');plot(0.605854,1.786824,'.r');plot(0.304666,1.299329,'.r');plot(0.277930,1.232875,'.r');plot(0.071158,0.826789,'.r');plot(0.512794,1.635782,'.r');plot(0.553659,1.688051,'.r');plot(0.615088,1.760247,'.r');plot(0.752615,2.049712,'.r');plot(0.214155,1.084657,'.r');plot(0.792559,2.136498,'.r');plot(0.200614,1.058451,'.r');plot(0.292679,1.273062,'.r');plot(0.454446,1.515319,'.r');plot(0.560827,1.710365,'.r');plot(0.916677,2.397410,'.r');plot(0.821084,2.182605,'.r');plot(0.252631,1.169531,'.r');plot(0.196983,1.066746,'.r');plot(0.720216,1.958623,'.r');plot(0.574562,1.740374,'.r');plot(0.719879,1.959820,'.r');plot(0.972573,1.845891,'.r');plot(0.018094,1.873611,'.r');plot(0.573571,1.745868,'.r');plot(0.039213,1.051883,'.r');plot(0.579255,1.707477,'.r');plot(0.459646,1.528642,'.r');plot(0.702179,1.944809,'.r');plot(0.413063,1.491089,'.r');plot(0.772906,2.093284,'.r');plot(0.813800,2.183028,'.r');plot(0.852271,2.299569,'.r');plot(0.719740,1.960219,'.r');plot(0.596991,1.764354,'.r');plot(0.317396,1.312704,'.r');plot(0.672965,1.908484,'.r');plot(0.299773,1.263184,'.r');plot(0.372241,1.400648,'.r');plot(0.370727,1.396141,'.r');plot(0.550115,1.676354,'.r');plot(0.311943,1.288200,'.r');plot(0.649767,1.796842,'.r');plot(0.001303,1.754882,'.r');plot(0.685683,1.906886,'.r');plot(0.614953,1.758973,'.r');plot(0.744106,2.010624,'.r');plot(0.052579,0.930144,'.r');plot(0.495183,1.599297,'.r');plot(0.645631,1.824567,'.r');plot(0.212275,1.080672,'.r');plot(0.263726,1.204277,'.r');plot(0.000301,1.802459,'.r');plot(0.530779,1.684228,'.r');plot(0.881365,2.334651,'.r');plot(0.318355,1.316854,'.r');plot(0.311446,1.286113,'.r');plot(0.560850,1.710260,'.r');plot(0.401889,1.446266,'.r');plot(0.313158,1.293508,'.r');plot(0.976519,1.543666,'.r');plot(0.546160,1.711008,'.r');plot(0.356863,1.375961,'.r');plot(0.317002,1.310832,'.r');plot(0.371058,1.397302,'.r');plot(0.944219,2.338150,'.r');plot(0.925659,2.359329,'.r');plot(0.468572,1.547807,'.r');plot(0.771443,2.093444,'.r');plot(0.298503,1.247964,'.r');plot(0.900856,2.391937,'.r');plot(0.084288,0.827764,'.r');plot(0.247156,1.163352,'.r');plot(0.173514,1.020955,'.r');plot(0.207291,1.087748,'.r');plot(0.736616,1.989159,'.r');plot(0.414783,1.486084,'.r');plot(0.904436,2.396862,'.r');plot(0.881515,2.335768,'.r');plot(0.623691,1.824883,'.r');plot(0.184071,1.040995,'.r');plot(0.835904,2.228387,'.r');plot(0.775855,2.074833,'.r');plot(0.035690,1.135433,'.r');plot(0.303827,1.300819,'.r');plot(0.200106,1.056252,'.r');plot(0.951051,2.333220,'.r');plot(0.416984,1.470842,'.r');plot(0.929532,2.318554,'.r');plot(0.847252,2.219431,'.r');plot(0.077169,0.808313,'.r');plot(0.320634,1.319535,'.r');plot(0.866644,2.285334,'.r');plot(0.263597,1.204520,'.r');plot(0.446508,1.501882,'.r');plot(0.000731,1.788844,'.r');plot(0.455199,1.511982,'.r');plot(0.740309,2.013451,'.r');plot(0.141111,0.912904,'.r');plot(0.778353,2.074287,'.r');plot(0.110192,0.853516,'.r');plot(0.649620,1.795895,'.r');plot(0.262854,1.206873,'.r');plot(0.259450,1.219563,'.r');plot(0.657102,1.846091,'.r');plot(0.329210,1.309135,'.r');plot(0.690569,1.907062,'.r');plot(0.226223,1.106444,'.r');plot(0.874913,2.325261,'.r');plot(0.305371,1.296176,'.r');plot(0.377109,1.398088,'.r');plot(0.951999,2.332650,'.r');plot(0.142737,0.931284,'.r');plot(0.063363,0.844472,'.r');plot(0.468307,1.546942,'.r');plot(0.728786,1.958302,'.r');plot(0.820176,2.167200,'.r');plot(0.639743,1.804443,'.r');plot(0.445011,1.489766,'.r');plot(0.275416,1.214627,'.r');plot(0.005895,1.549042,'.r');plot(0.836384,2.229232,'.r');plot(0.254469,1.184584,'.r');plot(0.253677,1.177352,'.r');plot(0.552427,1.678109,'.r');plot(0.450803,1.531485,'.r');plot(0.865150,2.285407,'.r');plot(0.761846,2.050238,'.r');plot(0.095110,0.835559,'.r');plot(0.291734,1.275457,'.r');plot(0.666926,1.894202,'.r');plot(0.141917,0.922400,'.r');plot(0.398926,1.433519,'.r');plot(0.570131,1.736462,'.r');plot(0.680853,1.905148,'.r');plot(0.946049,2.294994,'.r');plot(0.450174,1.530532,'.r');plot(0.383211,1.415955,'.r');plot(0.845040,2.180921,'.r');plot(0.834025,2.221593,'.r');plot(0.195936,1.076439,'.r');plot(0.327004,1.290483,'.r');plot(0.687629,1.904161,'.r');plot(0.068972,0.798034,'.r');plot(0.914059,2.378264,'.r');plot(0.346156,1.351109,'.r');plot(0.381227,1.411447,'.r');plot(0.068086,0.791618,'.r');plot(0.269733,1.236115,'.r');plot(0.624090,1.818522,'.r');plot(0.483765,1.586716,'.r');plot(0.637334,1.787551,'.r');plot(0.352572,1.373883,'.r');plot(0.638582,1.790531,'.r');plot(0.657433,1.845906,'.r');plot(0.595080,1.761260,'.r');plot(0.757435,2.048561,'.r');plot(0.914455,2.381686,'.r');plot(0.010934,2.445935,'.r');plot(0.227803,1.106486,'.r');plot(0.344134,1.364473,'.r');plot(0.505978,1.602139,'.r');plot(0.062033,0.854018,'.r');plot(0.505513,1.607415,'.r');plot(0.212281,1.080679,'.r');plot(0.282353,1.255866,'.r');plot(0.699743,1.950837,'.r');plot(0.629986,1.836944,'.r');plot(0.940232,2.397747,'.r');plot(0.249928,1.160555,'.r');plot(0.741174,2.015478,'.r');plot(0.451034,1.531437,'.r');plot(0.767092,2.048121,'.r');plot(0.943673,2.352889,'.r');plot(0.348917,1.348316,'.r');plot(0.703019,1.942541,'.r');plot(0.745436,2.009336,'.r');plot(0.418412,1.464883,'.r');plot(0.783061,2.088540,'.r');plot(0.139236,0.895257,'.r');plot(0.053529,0.918263,'.r');plot(0.691389,1.911604,'.r');plot(0.341276,1.361830,'.r');plot(0.805587,2.105674,'.r');plot(0.589942,1.740186,'.r');plot(0.879173,2.310162,'.r');plot(0.900522,2.387425,'.r');plot(0.829725,2.214634,'.r');plot(0.695697,1.945829,'.r');plot(0.445640,1.494247,'.r');plot(0.944874,2.320554,'.r');plot(0.737664,1.996696,'.r');plot(0.357657,1.376627,'.r');plot(0.497779,1.602713,'.r');plot(0.080001,0.818955,'.r');plot(0.136060,0.905553,'.r');plot(0.058604,0.839913,'.r');plot(0.886802,2.302334,'.r');plot(0.148824,0.955074,'.r');plot(0.681388,1.904516,'.r');plot(0.747904,2.020510,'.r');plot(0.069882,0.809375,'.r');plot(0.890769,2.358508,'.r');plot(0.316040,1.306221,'.r');plot(0.673005,1.908871,'.r');plot(0.631079,1.849480,'.r');plot(0.910339,2.334384,'.r');plot(0.308188,1.281792,'.r');plot(0.524819,1.660269,'.r');plot(0.408714,1.460964,'.r');plot(0.442982,1.483837,'.r');plot(0.738350,2.001896,'.r');plot(0.372223,1.400610,'.r');plot(0.901467,2.399482,'.r');plot(0.317540,1.313380,'.r');plot(0.259813,1.219320,'.r');plot(0.143416,0.937358,'.r');plot(0.713870,1.929228,'.r');plot(0.229301,1.112759,'.r');plot(0.620651,1.852451,'.r');plot(0.791590,2.134392,'.r');plot(0.520185,1.628543,'.r');plot(0.620473,1.851708,'.r');plot(0.969925,1.888954,'.r');plot(0.634341,1.828179,'.r');plot(0.750111,2.039020,'.r');plot(0.923412,2.415542,'.r');plot(0.578909,1.708223,'.r');plot(0.113613,0.877677,'.r');plot(0.816682,2.154859,'.r');plot(0.063231,0.846010,'.r');plot(0.496597,1.598134,'.r');plot(0.406189,1.449843,'.r');plot(0.240832,1.158301,'.r');plot(0.240376,1.156649,'.r');plot(0.537796,1.642518,'.r');plot(0.113212,0.876882,'.r');plot(0.733895,1.978024,'.r');plot(0.886354,2.304441,'.r');plot(0.878976,2.308149,'.r');plot(0.082459,0.833772,'.r');plot(0.598018,1.763420,'.r');plot(0.117549,0.871303,'.r');plot(0.301506,1.286640,'.r');plot(0.657303,1.845950,'.r');plot(0.662314,1.886690,'.r');plot(0.194683,1.086002,'.r');plot(0.927181,2.326138,'.r');plot(0.369378,1.391670,'.r');plot(0.236362,1.146630,'.r');plot(0.029496,1.297558,'.r');plot(0.641720,1.834643,'.r');plot(0.832140,2.214341,'.r');plot(0.876394,2.306438,'.r');plot(0.079435,0.814255,'.r');plot(0.239190,1.152589,'.r');plot(0.384458,1.416166,'.r');plot(0.167765,1.005090,'.r');plot(0.014135,2.341898,'.r');plot(0.733168,1.976812,'.r');plot(0.587460,1.737524,'.r');plot(0.391973,1.448647,'.r');plot(0.554392,1.695184,'.r');plot(0.383015,1.415779,'.r');plot(0.487168,1.580066,'.r');plot(0.533524,1.686378,'.r');plot(0.393536,1.448535,'.r');plot(0.659373,1.852598,'.r');plot(0.550860,1.673957,'.r');plot(0.944170,2.339482,'.r');plot(0.291137,1.274149,'.r');plot(0.792189,2.136446,'.r');plot(0.020568,1.814967,'.r');plot(0.177601,1.010209,'.r');plot(0.429225,1.480160,'.r');plot(0.706141,1.931843,'.r');plot(0.306250,1.291053,'.r');plot(0.798827,2.090664,'.r');plot(0.417268,1.469173,'.r');plot(0.784413,2.083663,'.r');plot(0.801219,2.099784,'.r');plot(0.421100,1.471983,'.r');plot(0.493183,1.604499,'.r');plot(0.420431,1.468445,'.r');plot(0.616239,1.776809,'.r');plot(0.674337,1.919910,'.r');plot(0.547961,1.695417,'.r');plot(0.582971,1.721308,'.r');plot(0.426481,1.483332,'.r');plot(0.603231,1.765699,'.r');plot(0.671341,1.892701,'.r');plot(0.872391,2.349472,'.r');plot(0.407486,1.453292,'.r');plot(0.838233,2.226521,'.r');plot(0.853060,2.291716,'.r');plot(0.729189,1.961290,'.r');plot(0.940584,2.397888,'.r');plot(0.849034,2.265653,'.r');plot(0.230761,1.122724,'.r');plot(0.477808,1.535583,'.r');plot(0.634066,1.832845,'.r');plot(0.754376,2.048576,'.r');plot(0.618672,1.828235,'.r');plot(0.750556,2.042154,'.r');plot(0.097919,0.824158,'.r');plot(0.900858,2.391965,'.r');plot(0.663160,1.895531,'.r');plot(0.746851,2.013526,'.r');plot(0.444466,1.486829,'.r');plot(0.895399,2.383582,'.r');plot(0.207730,1.086811,'.r');plot(0.951805,2.334027,'.r');plot(0.774876,2.080925,'.r');plot(0.582079,1.715707,'.r');plot(0.070303,0.815329,'.r');plot(0.852637,2.296588,'.r');plot(0.212032,1.080470,'.r');plot(0.886396,2.304180,'.r');plot(0.944361,2.334286,'.r');plot(0.875856,2.312264,'.r');plot(0.990739,1.031351,'.r');plot(0.811540,2.177747,'.r');plot(0.549963,1.677185,'.r');plot(0.724544,1.937617,'.r');plot(0.143474,0.937812,'.r');plot(0.291956,1.275378,'.r');plot(0.244530,1.166363,'.r');plot(0.499512,1.617620,'.r');plot(0.044600,0.991361,'.r');plot(0.025042,1.561735,'.r');plot(0.141485,0.917325,'.r');plot(0.819272,2.155629,'.r');plot(0.484692,1.584703,'.r');plot(0.184221,1.040381,'.r');plot(0.342619,1.368003,'.r');plot(0.471332,1.550860,'.r');plot(0.836792,2.229513,'.r');plot(0.987257,0.753790,'.r');plot(0.841263,2.199139,'.r');plot(0.381184,1.411286,'.r');plot(0.331744,1.330397,'.r');plot(0.335942,1.322955,'.r');plot(0.916901,2.399141,'.r');plot(0.595680,1.762944,'.r');plot(0.917058,2.400413,'.r');plot(0.076404,0.812798,'.r');plot(0.498399,1.607237,'.r');plot(0.412060,1.488309,'.r');plot(0.601344,1.758976,'.r');plot(0.412145,1.488707,'.r');plot(0.656359,1.847053,'.r');plot(0.277321,1.226318,'.r');plot(0.166350,0.996742,'.r');plot(0.879906,2.318730,'.r');plot(0.976379,1.555576,'.r');plot(0.992351,1.409643,'.r');plot(0.934230,2.373056,'.r');plot(0.884396,2.325764,'.r');plot(0.163753,0.988056,'.r');plot(0.812632,2.185034,'.r');plot(0.100798,0.856344,'.r');plot(0.139354,0.895963,'.r');plot(0.784713,2.082632,'.r');plot(0.582291,1.717001,'.r');plot(0.147696,0.951242,'.r');plot(0.330020,1.317678,'.r');plot(0.877913,2.301224,'.r');plot(0.297207,1.240881,'.r');plot(0.871919,2.348813,'.r');plot(0.051876,0.933392,'.r');plot(0.438203,1.506905,'.r');plot(0.156420,0.969618,'.r');plot(0.372520,1.401142,'.r');plot(0.223564,1.115921,'.r');plot(0.520892,1.633667,'.r');plot(0.617084,1.793908,'.r');plot(0.925232,2.370746,'.r');plot(0.220888,1.118462,'.r');plot(0.307854,1.282834,'.r');plot(0.096002,0.827492,'.r');plot(0.797614,2.092743,'.r');plot(0.259606,1.219515,'.r');plot(0.033363,1.235003,'.r');plot(0.719791,1.960079,'.r');plot(0.733926,1.978083,'.r');plot(0.753581,2.049570,'.r');plot(0.815894,2.162611,'.r');plot(0.544561,1.710623,'.r');plot(0.950818,2.331234,'.r');plot(0.724687,1.937507,'.r');plot(0.804320,2.105012,'.r');plot(0.093399,0.851051,'.r');plot(0.098210,0.825837,'.r');plot(0.439497,1.499304,'.r');plot(0.117465,0.871240,'.r');plot(0.861614,2.284528,'.r');plot(0.961520,2.148070,'.r');plot(0.590607,1.741866,'.r');plot(0.678032,1.917194,'.r');plot(0.900166,2.382586,'.r');plot(0.082065,0.833003,'.r');plot(0.584087,1.727994,'.r');plot(0.563748,1.699919,'.r');plot(0.086373,0.815778,'.r');plot(0.896773,2.369644,'.r');plot(0.986275,0.844524,'.r');plot(0.152831,0.973542,'.r');plot(0.430645,1.485075,'.r');plot(0.393961,1.447171,'.r');plot(0.657104,1.846090,'.r');plot(0.405640,1.449556,'.r');plot(0.426506,1.483269,'.r');plot(0.639938,1.807438,'.r');plot(0.362044,1.397895,'.r');plot(0.327511,1.293323,'.r');plot(0.729928,1.966238,'.r');plot(0.915956,2.392325,'.r');plot(0.307536,1.284088,'.r');plot(0.442663,1.484147,'.r');plot(0.994269,1.797242,'.r');plot(0.204969,1.087139,'.r');plot(0.040529,1.052136,'.r');plot(0.060217,0.847924,'.r');plot(0.608841,1.795504,'.r');plot(0.341316,1.362135,'.r');plot(0.965604,2.022947,'.r');plot(0.784663,2.082791,'.r');plot(0.114117,0.877799,'.r');plot(0.409223,1.465212,'.r');plot(0.742571,2.014514,'.r');plot(0.738370,2.002047,'.r');plot(0.146310,0.948704,'.r');plot(0.786515,2.082247,'.r');plot(0.134030,0.925604,'.r');plot(0.847756,2.232360,'.r');plot(0.568613,1.722809,'.r');plot(0.108842,0.843263,'.r');plot(0.410526,1.477157,'.r');plot(0.080316,0.821687,'.r');plot(0.623238,1.832113,'.r');plot(0.285312,1.235883,'.r');plot(0.168589,1.010962,'.r');plot(0.980952,1.357275,'.r');plot(0.494576,1.601062,'.r');plot(0.758866,2.051793,'.r');plot(0.126908,0.883862,'.r');plot(0.709647,1.917474,'.r');plot(0.151563,0.969290,'.r');plot(0.727065,1.945472,'.r');plot(0.725339,1.937895,'.r');plot(0.413891,1.490095,'.r');plot(0.627547,1.801943,'.r');plot(0.903094,2.407960,'.r');plot(0.691793,1.914420,'.r');plot(0.057439,0.844182,'.r');plot(0.405041,1.449679,'.r');plot(0.903873,2.403514,'.r');plot(0.412727,1.490640,'.r');plot(0.856336,2.242403,'.r');plot(0.274999,1.214501,'.r');plot(0.144451,0.943797,'.r');plot(0.112439,0.873447,'.r');plot(0.675125,1.923568,'.r');plot(0.350259,1.357151,'.r');plot(0.549594,1.679633,'.r');plot(0.977012,1.504507,'.r');plot(0.369550,1.392151,'.r');plot(0.486217,1.580475,'.r');plot(0.642631,1.842951,'.r');plot(0.256053,1.200392,'.r');plot(0.493041,1.604641,'.r');plot(0.042822,1.036320,'.r');plot(0.234724,1.143756,'.r');plot(0.281737,1.258208,'.r');plot(0.362852,1.400034,'.r');plot(0.706262,1.931321,'.r');plot(0.958643,2.120352,'.r');plot(0.361400,1.395021,'.r');plot(0.082702,0.833844,'.r');plot(0.035959,1.123947,'.r');plot(0.787257,2.086449,'.r');plot(0.595780,1.763163,'.r');plot(0.617529,1.803740,'.r');plot(0.429451,1.480593,'.r');plot(0.260007,1.219007,'.r');plot(0.960231,2.134172,'.r');plot(0.346597,1.348703,'.r');plot(0.149961,0.960755,'.r');plot(0.458601,1.520530,'.r');plot(0.672381,1.902605,'.r');plot(0.988434,0.733100,'.r');plot(0.328756,1.304319,'.r');plot(0.197343,1.063689,'.r');plot(0.580846,1.709465,'.r');plot(0.401815,1.445992,'.r');plot(0.912340,2.358668,'.r');plot(0.629775,1.833812,'.r');plot(0.345880,1.352858,'.r');plot(0.590117,1.740569,'.r');plot(0.507465,1.591102,'.r');plot(0.460834,1.537031,'.r');plot(0.603171,1.765330,'.r');plot(0.470749,1.551782,'.r');plot(0.388752,1.428719,'.r');plot(0.184830,1.037605,'.r');plot(0.750803,2.043694,'.r');plot(0.439776,1.497532,'.r');plot(0.120342,0.883993,'.r');plot(0.769715,2.079468,'.r');plot(0.917164,2.401290,'.r');plot(0.317992,1.315390,'.r');plot(0.360604,1.390495,'.r');plot(0.337623,1.326697,'.r');plot(0.195073,1.083563,'.r');plot(0.481814,1.581176,'.r');plot(0.777863,2.072536,'.r');plot(0.170234,1.021698,'.r');plot(0.750079,2.038774,'.r');plot(0.134166,0.924581,'.r');plot(0.570333,1.738062,'.r');plot(0.199964,1.055814,'.r');plot(0.492260,1.604363,'.r');plot(0.400695,1.440980,'.r');plot(0.276859,1.221998,'.r');plot(0.313789,1.296241,'.r');plot(0.341941,1.365989,'.r');plot(0.023526,1.694786,'.r');plot(0.579549,1.707188,'.r');plot(0.409028,1.463536,'.r');plot(0.288889,1.254266,'.r');plot(0.477159,1.530753,'.r');plot(0.833490,2.219276,'.r');plot(0.447786,1.514367,'.r');plot(0.288375,1.248577,'.r');plot(0.722400,1.946207,'.r');plot(0.900947,2.393145,'.r');plot(0.179844,1.026983,'.r');plot(0.562104,1.704677,'.r');plot(0.005809,1.541269,'.r');plot(0.750951,2.044533,'.r');plot(0.032985,1.247264,'.r');plot(0.951379,2.334712,'.r');plot(0.795437,2.112472,'.r');plot(0.417660,1.467221,'.r');plot(0.305550,1.295199,'.r');plot(0.095308,0.833594,'.r');plot(0.773301,2.091513,'.r');plot(0.430102,1.482597,'.r');plot(0.512367,1.632154,'.r');plot(0.803038,2.104922,'.r');plot(0.577185,1.717916,'.r');plot(0.157131,0.968642,'.r');plot(0.097193,0.822527,'.r');plot(0.337570,1.326383,'.r');plot(0.558197,1.717608,'.r');plot(0.422600,1.480526,'.r');plot(0.181412,1.039419,'.r');plot(0.647693,1.798239,'.r');plot(0.904907,2.389464,'.r');plot(0.181314,1.038828,'.r');plot(0.771901,2.094611,'.r');plot(0.993166,1.596131,'.r');plot(0.205419,1.088258,'.r');plot(0.766289,2.042074,'.r');plot(0.141745,0.920398,'.r');plot(0.952553,2.324809,'.r');plot(0.273313,1.221681,'.r');plot(0.475960,1.527549,'.r');plot(0.828920,2.218072,'.r');plot(0.473507,1.539330,'.r');plot(0.902050,2.404937,'.r');plot(0.978299,1.426756,'.r');plot(0.270086,1.236706,'.r');plot(0.060311,0.848541,'.r');plot(0.691345,1.911316,'.r');plot(0.385450,1.416220,'.r');plot(0.518246,1.623575,'.r');plot(0.008448,2.000417,'.r');plot(0.801884,2.102431,'.r');plot(0.441451,1.487929,'.r');plot(0.344063,1.364846,'.r');plot(0.662559,1.889513,'.r');plot(0.503690,1.627733,'.r');plot(0.987881,0.728726,'.r');plot(0.952049,2.332177,'.r');plot(0.719726,1.960258,'.r');plot(0.357496,1.376375,'.r');plot(0.937561,2.383232,'.r');plot(0.324017,1.297849,'.r');plot(0.802575,2.104270,'.r');plot(0.239497,1.153576,'.r');plot(0.478608,1.544003,'.r');plot(0.566640,1.706880,'.r');plot(0.481408,1.577874,'.r');plot(0.261792,1.211944,'.r');plot(0.312153,1.289104,'.r');plot(0.316864,1.310166,'.r');plot(0.223230,1.117035,'.r');plot(0.113231,0.876935,'.r');plot(0.153162,0.974053,'.r');plot(0.672500,1.903814,'.r');plot(0.919380,2.423715,'.r');plot(0.570913,1.742144,'.r');plot(0.657578,1.845910,'.r');plot(0.854814,2.262787,'.r');plot(0.910292,2.333977,'.r');plot(0.648177,1.795007,'.r');plot(0.852054,2.300721,'.r');plot(0.875955,2.311073,'.r');plot(0.583341,1.723637,'.r');plot(0.256321,1.202974,'.r');plot(0.743601,2.011890,'.r');plot(0.870206,2.331427,'.r');plot(0.393739,1.447942,'.r');plot(0.177943,1.011853,'.r');plot(0.048718,0.916893,'.r');plot(0.419788,1.465904,'.r');plot(0.880439,2.325231,'.r');plot(0.825040,2.233434,'.r');plot(0.885631,2.310879,'.r');plot(0.998169,1.896607,'.r');plot(0.774164,2.086055,'.r');plot(0.184822,1.037640,'.r');plot(0.861163,2.279998,'.r');plot(0.959680,2.126991,'.r');plot(0.198525,1.056476,'.r');plot(0.339998,1.349430,'.r');plot(0.789187,2.108244,'.r');plot(0.908957,2.329178,'.r');plot(0.193641,1.088903,'.r');plot(0.729826,1.965607,'.r');plot(0.937343,2.382142,'.r');plot(0.210457,1.080896,'.r');plot(0.140315,0.904049,'.r');plot(0.355798,1.376795,'.r');plot(0.715351,1.941953,'.r');plot(0.821869,2.196981,'.r');plot(0.000313,1.802223,'.r');plot(0.115734,0.874015,'.r');plot(0.067469,0.791029,'.r');plot(0.305981,1.292678,'.r');plot(0.291415,1.275031,'.r');plot(0.208120,1.085867,'.r');plot(0.856183,2.243745,'.r');plot(0.263528,1.204675,'.r');plot(0.203977,1.082697,'.r');plot(0.292184,1.274982,'.r');plot(0.142969,0.933511,'.r');plot(0.959102,2.121683,'.r');plot(0.538138,1.640998,'.r');plot(0.309230,1.280537,'.r');plot(0.668868,1.884179,'.r');plot(0.743005,2.013487,'.r');plot(0.137790,0.893176,'.r');plot(0.530658,1.683513,'.r');plot(0.934152,2.372685,'.r');plot(0.471253,1.551048,'.r');plot(0.482618,1.585490,'.r');plot(0.306169,1.291543,'.r');plot(0.796450,2.101278,'.r');plot(0.388625,1.427831,'.r');plot(0.563051,1.701365,'.r');plot(0.141747,0.920418,'.r');plot(0.183450,1.042960,'.r');plot(0.989304,0.794748,'.r');plot(0.415750,1.479538,'.r');plot(0.975077,1.672625,'.r');plot(0.429633,1.481042,'.r');plot(0.753799,2.049342,'.r');plot(0.576820,1.720948,'.r');plot(0.772682,2.094005,'.r');plot(0.121095,0.888347,'.r');plot(0.736539,1.988661,'.r');plot(0.923308,2.417535,'.r');plot(0.942514,2.379500,'.r');plot(0.612406,1.761763,'.r');plot(0.720184,1.958750,'.r');plot(0.011948,2.500856,'.r');plot(0.881477,2.335501,'.r');plot(0.962780,2.140661,'.r');plot(0.916986,2.399823,'.r');plot(0.169315,1.016131,'.r');plot(0.463147,1.544000,'.r');plot(0.610145,1.786256,'.r');plot(0.166371,0.996840,'.r');plot(0.501402,1.632723,'.r');plot(0.697937,1.952592,'.r');plot(0.182988,1.043630,'.r');plot(0.226209,1.106472,'.r');plot(0.477186,1.530910,'.r');plot(0.826052,2.233287,'.r');plot(0.499878,1.621199,'.r');plot(0.265049,1.205262,'.r');plot(0.408167,1.457035,'.r');plot(0.707208,1.927053,'.r');plot(0.017307,1.929026,'.r');plot(0.749475,2.033899,'.r');plot(0.516257,1.632645,'.r');plot(0.785570,2.080868,'.r');plot(0.429567,1.480870,'.r');plot(0.313367,1.294416,'.r');plot(0.890993,2.363485,'.r');plot(0.553465,1.686250,'.r');plot(0.445781,1.495390,'.r');plot(0.180276,1.030869,'.r');plot(0.948396,2.292452,'.r');plot(0.012558,2.490340,'.r');plot(0.552565,1.678996,'.r');plot(0.960068,2.131946,'.r');plot(0.424133,1.485711,'.r');plot(0.331678,1.330125,'.r');plot(0.291469,1.275147,'.r');plot(0.628061,1.807681,'.r');plot(0.293775,1.264607,'.r');plot(0.934128,2.372567,'.r');plot(0.365571,1.395407,'.r');plot(0.654311,1.845292,'.r');plot(0.258799,1.218812,'.r');plot(0.330545,1.322624,'.r');plot(0.987449,0.742928,'.r');plot(0.627547,1.801945,'.r');plot(0.517150,1.627428,'.r');plot(0.384104,1.416207,'.r');plot(0.917712,2.406232,'.r');plot(0.030446,1.287483,'.r');plot(0.011447,2.485194,'.r');plot(0.783285,2.087860,'.r');plot(0.443277,1.483839,'.r');plot(0.110643,0.857944,'.r');plot(0.824977,2.233261,'.r');plot(0.460395,1.534197,'.r');plot(0.292266,1.274761,'.r');plot(0.447113,1.507776,'.r');plot(0.322482,1.310143,'.r');plot(0.255645,1.196345,'.r');plot(0.288479,1.249696,'.r');plot(0.245776,1.165569,'.r');plot(0.523297,1.653139,'.r');plot(0.875343,2.319078,'.r');plot(0.974051,1.758905,'.r');plot(0.782855,2.089075,'.r');plot(0.267913,1.225498,'.r');plot(0.288415,1.249003,'.r');plot(0.977485,1.471393,'.r');plot(0.448243,1.518598,'.r');plot(0.443829,1.484628,'.r');plot(0.993011,1.562544,'.r');plot(0.023344,1.708281,'.r');plot(0.287160,1.237934,'.r');plot(0.217782,1.103194,'.r');plot(0.655756,1.847732,'.r');plot(0.425997,1.484509,'.r');plot(0.311889,1.287966,'.r');plot(0.531412,1.687431,'.r');plot(0.390304,1.440154,'.r');plot(0.093021,0.853005,'.r');plot(0.490962,1.599664,'.r');plot(0.739298,2.008445,'.r');plot(0.072124,0.835871,'.r');plot(0.178435,1.014967,'.r');plot(0.519246,1.624197,'.r');plot(0.429006,1.479868,'.r');plot(0.358358,1.378475,'.r');plot(0.952381,2.327873,'.r');plot(0.798176,2.090917,'.r');plot(0.188322,1.037671,'.r');plot(0.676423,1.923972,'.r');plot(0.355465,1.377228,'.r');plot(0.563613,1.700120,'.r');plot(0.175544,1.010390,'.r');plot(0.392341,1.449383,'.r');plot(0.127075,0.884284,'.r');plot(0.629499,1.829505,'.r');plot(0.662679,1.890827,'.r');plot(0.583157,1.722484,'.r');plot(0.221991,1.119395,'.r');plot(0.463377,1.543999,'.r');plot(0.614660,1.756735,'.r');plot(0.103348,0.871847,'.r');plot(0.467253,1.543882,'.r');plot(0.737204,1.993254,'.r');plot(0.355456,1.377239,'.r');plot(0.269894,1.236454,'.r');plot(0.401940,1.446453,'.r');plot(0.597799,1.763739,'.r');plot(0.787424,2.087778,'.r');plot(0.846049,2.193795,'.r');plot(0.873443,2.344016,'.r');plot(0.780873,2.087607,'.r');plot(0.177172,1.008819,'.r');plot(0.377236,1.398153,'.r');plot(0.466432,1.542492,'.r');plot(0.050161,0.925579,'.r');plot(0.662349,1.887102,'.r');plot(0.648133,1.795232,'.r');plot(0.055032,0.887006,'.r');plot(0.785178,2.081399,'.r');plot(0.798964,2.090836,'.r');plot(0.121410,0.889842,'.r');plot(0.888580,2.313024,'.r');plot(0.778387,2.074438,'.r');plot(0.709349,1.918284,'.r');plot(0.590504,1.741566,'.r');plot(0.099985,0.845490,'.r');plot(0.118913,0.875466,'.r');plot(0.735407,1.982522,'.r');plot(0.676321,1.924177,'.r');plot(0.336763,1.323228,'.r');plot(0.282931,1.252295,'.r');plot(0.879991,2.319776,'.r');plot(0.128714,0.895304,'.r');plot(0.316401,1.307935,'.r');plot(0.345511,1.355377,'.r');plot(0.968964,1.896561,'.r');plot(0.316268,1.307300,'.r');plot(0.186130,1.032408,'.r');plot(0.533548,1.686239,'.r');plot(0.719092,1.961271,'.r');plot(0.478270,1.540175,'.r');plot(0.495429,1.598714,'.r');plot(0.096235,0.825870,'.r');plot(0.093333,0.851449,'.r');plot(0.432674,1.498382,'.r');plot(0.499039,1.613001,'.r');plot(0.429207,1.480130,'.r');plot(0.646670,1.809711,'.r');plot(0.314052,1.297374,'.r');plot(0.471813,1.549300,'.r');plot(0.078435,0.808300,'.r');plot(0.126485,0.883368,'.r');plot(0.298321,1.246355,'.r');plot(0.489358,1.589353,'.r');plot(0.208094,1.085933,'.r');plot(0.955920,2.187324,'.r');plot(0.027527,1.362981,'.r');plot(0.283548,1.247620,'.r');plot(0.682185,1.904545,'.r');plot(0.896318,2.373747,'.r');plot(0.806976,2.112450,'.r');plot(0.830465,2.212924,'.r');plot(0.774386,2.084465,'.r');plot(0.794104,2.127528,'.r');plot(0.440206,1.494821,'.r');plot(0.748002,2.021286,'.r');plot(0.706694,1.929404,'.r');plot(0.913344,2.371011,'.r');plot(0.187102,1.031862,'.r');plot(0.836883,2.229518,'.r');plot(0.611152,1.775315,'.r');plot(0.081559,0.830876,'.r');plot(0.244153,1.166255,'.r');plot(0.762440,2.047754,'.r');plot(0.741987,2.015456,'.r');plot(0.041196,1.051829,'.r');plot(0.054114,0.907312,'.r');plot(0.785146,2.081464,'.r');plot(0.348796,1.347784,'.r');plot(0.916938,2.399438,'.r');plot(0.845167,2.182048,'.r');plot(0.307643,1.283638,'.r');

xlabel('$u$','Interpreter','latex','fontsize',25)
ylabel('$h_{50}^q$','Interpreter','latex','fontsize',25)

axis([0 1 0 2.5])

t = title('$q=0$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);


plot(us,y,'-b');


==> images/hqi/plot1Dq_2_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;
nu = 2;

figure(1)

us = 0.01:0.01:0.99;
x = [];
for u=us
	x = [x F_inverse(u)];
end



t=0.5;
q = 2.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(us,y); hold on
set(gca,'FontSize',18)


plot(0.226463,0.774512,'.r');

l=legend('$h_{50}^q$','$\bar{h}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(0.793561,1.346202,'.r');plot(0.231464,0.783262,'.r');plot(0.244010,0.848225,'.r');plot(0.259232,0.907989,'.r');plot(0.233766,0.805832,'.r');plot(0.450086,1.499007,'.r');plot(0.074834,0.213753,'.r');plot(0.107852,0.316299,'.r');plot(0.611313,1.700075,'.r');plot(0.825796,1.224760,'.r');plot(0.412818,1.425313,'.r');plot(0.810586,1.278936,'.r');plot(0.538338,1.658118,'.r');plot(0.790387,1.347716,'.r');plot(0.972004,0.183129,'.r');plot(0.742440,1.510671,'.r');plot(0.842966,1.119056,'.r');plot(0.294428,1.036867,'.r');plot(0.382267,1.328839,'.r');plot(0.504525,1.582548,'.r');plot(0.112836,0.335391,'.r');plot(0.261211,0.926673,'.r');plot(0.127574,0.388591,'.r');plot(0.079525,0.223975,'.r');plot(0.478721,1.576620,'.r');plot(0.228619,0.771383,'.r');plot(0.188376,0.615816,'.r');plot(0.129431,0.400652,'.r');plot(0.497617,1.610471,'.r');plot(0.068437,0.197988,'.r');plot(0.936668,0.520452,'.r');plot(0.235188,0.820776,'.r');plot(0.784781,1.408898,'.r');plot(0.866609,1.030253,'.r');plot(0.083276,0.234161,'.r');plot(0.783080,1.419067,'.r');plot(0.325747,1.129597,'.r');plot(0.383782,1.339082,'.r');plot(0.413354,1.424485,'.r');plot(0.192208,0.634545,'.r');plot(0.368628,1.307461,'.r');plot(0.783614,1.417008,'.r');plot(0.460033,1.509613,'.r');plot(0.283717,0.995417,'.r');plot(0.832863,1.184632,'.r');plot(0.427274,1.464626,'.r');plot(0.163031,0.521812,'.r');plot(0.549164,1.692062,'.r');plot(0.192078,0.633808,'.r');plot(0.114859,0.342596,'.r');plot(0.786907,1.383389,'.r');plot(0.471466,1.543840,'.r');plot(0.942231,0.472438,'.r');plot(0.565974,1.678774,'.r');plot(0.318556,1.117047,'.r');plot(0.247659,0.856286,'.r');plot(0.179010,0.590552,'.r');plot(0.244187,0.848309,'.r');plot(0.944318,0.455633,'.r');plot(0.596695,1.671970,'.r');plot(0.880058,0.950087,'.r');plot(0.546712,1.677237,'.r');plot(0.686431,1.610690,'.r');plot(0.990901,0.033125,'.r');plot(0.511649,1.588926,'.r');plot(0.153862,0.489474,'.r');plot(0.003701,0.015402,'.r');plot(0.411209,1.426723,'.r');plot(0.480577,1.549620,'.r');plot(0.301516,1.059982,'.r');plot(0.735366,1.549248,'.r');plot(0.486316,1.566018,'.r');plot(0.580448,1.683829,'.r');plot(0.553419,1.664536,'.r');plot(0.258407,0.899720,'.r');plot(0.301947,1.060609,'.r');plot(0.174083,0.566818,'.r');plot(0.181554,0.599845,'.r');plot(0.944535,0.453776,'.r');plot(0.739022,1.539649,'.r');plot(0.278216,0.979642,'.r');plot(0.754739,1.498700,'.r');plot(0.518213,1.632199,'.r');plot(0.227848,0.771727,'.r');plot(0.143132,0.447268,'.r');plot(0.797923,1.341820,'.r');plot(0.078540,0.221523,'.r');plot(0.792875,1.345369,'.r');plot(0.014743,0.112300,'.r');plot(0.183755,0.605064,'.r');plot(0.496408,1.592097,'.r');plot(0.411615,1.426608,'.r');plot(0.334361,1.217475,'.r');plot(0.531004,1.609848,'.r');plot(0.765625,1.440475,'.r');plot(0.735078,1.548507,'.r');plot(0.162911,0.521440,'.r');plot(0.325758,1.129552,'.r');plot(0.655765,1.679975,'.r');plot(0.679915,1.649001,'.r');plot(0.082971,0.233308,'.r');plot(0.677396,1.638243,'.r');plot(0.762078,1.457746,'.r');plot(0.820500,1.232619,'.r');plot(0.816564,1.285736,'.r');plot(0.049971,0.156959,'.r');plot(0.489956,1.569869,'.r');plot(0.983463,0.064639,'.r');plot(0.054755,0.167497,'.r');plot(0.103212,0.304387,'.r');plot(0.784493,1.411371,'.r');plot(0.864221,1.040917,'.r');plot(0.328108,1.127109,'.r');plot(0.628528,1.657557,'.r');plot(0.743586,1.503423,'.r');plot(0.782771,1.419846,'.r');plot(0.786281,1.391812,'.r');plot(0.988068,0.031952,'.r');plot(0.930438,0.585033,'.r');plot(0.325179,1.131783,'.r');plot(0.812822,1.290353,'.r');plot(0.059974,0.177741,'.r');plot(0.836736,1.206108,'.r');plot(0.127095,0.385356,'.r');plot(0.557903,1.662379,'.r');plot(0.711871,1.565709,'.r');plot(0.068598,0.198454,'.r');plot(0.289800,1.020639,'.r');plot(0.766072,1.436390,'.r');plot(0.380579,1.322057,'.r');plot(0.226770,0.773764,'.r');plot(0.336214,1.221407,'.r');plot(0.623517,1.700509,'.r');plot(0.561410,1.664399,'.r');plot(0.132850,0.414252,'.r');plot(0.300956,1.059255,'.r');plot(0.261739,0.930289,'.r');plot(0.248451,0.859523,'.r');plot(0.404367,1.373671,'.r');plot(0.989966,0.031779,'.r');plot(0.605854,1.673827,'.r');plot(0.304666,1.067248,'.r');plot(0.277930,0.981420,'.r');plot(0.071158,0.205596,'.r');plot(0.512794,1.579504,'.r');plot(0.553659,1.662789,'.r');plot(0.615088,1.664940,'.r');plot(0.752615,1.526884,'.r');plot(0.214155,0.727115,'.r');plot(0.792559,1.345026,'.r');plot(0.200614,0.677572,'.r');plot(0.292679,1.027151,'.r');plot(0.454446,1.495470,'.r');plot(0.560827,1.665397,'.r');plot(0.916677,0.678699,'.r');plot(0.821084,1.228276,'.r');plot(0.252631,0.873446,'.r');plot(0.196983,0.660719,'.r');plot(0.720216,1.573127,'.r');plot(0.574562,1.660711,'.r');plot(0.719879,1.573405,'.r');plot(0.972573,0.175828,'.r');plot(0.018094,0.122264,'.r');plot(0.573571,1.664200,'.r');plot(0.039213,0.146107,'.r');plot(0.579255,1.685168,'.r');plot(0.459646,1.506390,'.r');plot(0.702179,1.613390,'.r');plot(0.413063,1.424945,'.r');plot(0.772906,1.437708,'.r');plot(0.813800,1.295502,'.r');plot(0.852271,1.098220,'.r');plot(0.719740,1.573512,'.r');plot(0.596991,1.673338,'.r');plot(0.317396,1.114266,'.r');plot(0.672965,1.640920,'.r');plot(0.299773,1.057752,'.r');plot(0.372241,1.313822,'.r');plot(0.370727,1.311455,'.r');plot(0.550115,1.690677,'.r');plot(0.311943,1.108117,'.r');plot(0.649767,1.682170,'.r');plot(0.001303,0.006447,'.r');plot(0.685683,1.615717,'.r');plot(0.614953,1.665915,'.r');plot(0.744106,1.501395,'.r');plot(0.052579,0.162068,'.r');plot(0.495183,1.570598,'.r');plot(0.645631,1.676301,'.r');plot(0.212275,0.716425,'.r');plot(0.263726,0.935278,'.r');plot(0.000301,0.005329,'.r');plot(0.530779,1.609945,'.r');plot(0.881365,0.925956,'.r');plot(0.318355,1.116397,'.r');plot(0.311446,1.105773,'.r');plot(0.560850,1.665361,'.r');plot(0.401889,1.365435,'.r');plot(0.313158,1.112103,'.r');plot(0.976519,0.127208,'.r');plot(0.546160,1.672144,'.r');plot(0.356863,1.275360,'.r');plot(0.317002,1.113832,'.r');plot(0.371058,1.311871,'.r');plot(0.944219,0.456472,'.r');plot(0.925659,0.614361,'.r');plot(0.468572,1.574468,'.r');plot(0.771443,1.429316,'.r');plot(0.298503,1.055469,'.r');plot(0.900856,0.796771,'.r');plot(0.084288,0.237069,'.r');plot(0.247156,0.854409,'.r');plot(0.173514,0.563985,'.r');plot(0.207291,0.692463,'.r');plot(0.736616,1.549998,'.r');plot(0.414783,1.421936,'.r');plot(0.904436,0.769880,'.r');plot(0.881515,0.923148,'.r');plot(0.623691,1.698171,'.r');plot(0.184071,0.605658,'.r');plot(0.835904,1.206317,'.r');plot(0.775855,1.437613,'.r');plot(0.035690,0.142883,'.r');plot(0.303827,1.064598,'.r');plot(0.200106,0.675553,'.r');plot(0.951051,0.386471,'.r');plot(0.416984,1.416978,'.r');plot(0.929532,0.590547,'.r');plot(0.847252,1.126435,'.r');plot(0.077169,0.218415,'.r');plot(0.320634,1.126818,'.r');plot(0.866644,1.029938,'.r');plot(0.263597,0.935369,'.r');plot(0.446508,1.516241,'.r');plot(0.000731,0.005634,'.r');plot(0.455199,1.496325,'.r');plot(0.740309,1.529218,'.r');plot(0.141111,0.432731,'.r');plot(0.778353,1.425127,'.r');plot(0.110192,0.324332,'.r');plot(0.649620,1.681475,'.r');plot(0.262854,0.934822,'.r');plot(0.259450,0.910225,'.r');plot(0.657102,1.673346,'.r');plot(0.329210,1.134796,'.r');plot(0.690569,1.626554,'.r');plot(0.226223,0.775106,'.r');plot(0.874913,0.968773,'.r');plot(0.305371,1.069955,'.r');plot(0.377109,1.322878,'.r');plot(0.951999,0.375712,'.r');plot(0.142737,0.444460,'.r');plot(0.063363,0.184488,'.r');plot(0.468307,1.577843,'.r');plot(0.728786,1.528799,'.r');plot(0.820176,1.235751,'.r');plot(0.639743,1.677587,'.r');plot(0.445011,1.519774,'.r');plot(0.275416,0.993274,'.r');plot(0.005895,0.032333,'.r');plot(0.836384,1.206767,'.r');plot(0.254469,0.876855,'.r');plot(0.253677,0.875287,'.r');plot(0.552427,1.673119,'.r');plot(0.450803,1.496411,'.r');plot(0.865150,1.039120,'.r');plot(0.761846,1.457523,'.r');plot(0.095110,0.281540,'.r');plot(0.291734,1.023504,'.r');plot(0.666926,1.651659,'.r');plot(0.141917,0.438486,'.r');plot(0.398926,1.387703,'.r');plot(0.570131,1.694563,'.r');plot(0.680853,1.650535,'.r');plot(0.946049,0.440094,'.r');plot(0.450174,1.498648,'.r');plot(0.383211,1.335015,'.r');plot(0.845040,1.116291,'.r');plot(0.834025,1.194025,'.r');plot(0.195936,0.655253,'.r');plot(0.327004,1.125953,'.r');plot(0.687629,1.608014,'.r');plot(0.068972,0.199537,'.r');plot(0.914059,0.696325,'.r');plot(0.346156,1.230687,'.r');plot(0.381227,1.323874,'.r');plot(0.068086,0.196970,'.r');plot(0.269733,0.938593,'.r');plot(0.624090,1.692403,'.r');plot(0.483765,1.534756,'.r');plot(0.637334,1.681232,'.r');plot(0.352572,1.246617,'.r');plot(0.638582,1.677361,'.r');plot(0.657433,1.672049,'.r');plot(0.595080,1.675954,'.r');plot(0.757435,1.461766,'.r');plot(0.914455,0.692893,'.r');plot(0.010934,0.087050,'.r');plot(0.227803,0.771782,'.r');plot(0.344134,1.214178,'.r');plot(0.505978,1.589760,'.r');plot(0.062033,0.181620,'.r');plot(0.505513,1.586521,'.r');plot(0.212281,0.716464,'.r');plot(0.282353,0.982771,'.r');plot(0.699743,1.610432,'.r');plot(0.629986,1.671930,'.r');plot(0.940232,0.487703,'.r');plot(0.249928,0.865667,'.r');plot(0.741174,1.521432,'.r');plot(0.451034,1.495759,'.r');plot(0.767092,1.427751,'.r');plot(0.943673,0.461023,'.r');plot(0.348917,1.233097,'.r');plot(0.703019,1.612398,'.r');plot(0.745436,1.500713,'.r');plot(0.418412,1.413833,'.r');plot(0.783061,1.419124,'.r');plot(0.139236,0.421780,'.r');plot(0.053529,0.164436,'.r');plot(0.691389,1.633262,'.r');plot(0.341276,1.189973,'.r');plot(0.805587,1.321612,'.r');plot(0.589942,1.737317,'.r');plot(0.879173,0.963628,'.r');plot(0.900522,0.798714,'.r');plot(0.829725,1.188299,'.r');plot(0.695697,1.628655,'.r');plot(0.445640,1.518736,'.r');plot(0.944874,0.450820,'.r');plot(0.737664,1.547312,'.r');plot(0.357657,1.273357,'.r');plot(0.497779,1.612316,'.r');plot(0.080001,0.225215,'.r');plot(0.136060,0.415416,'.r');plot(0.058604,0.175358,'.r');plot(0.886802,0.888490,'.r');plot(0.148824,0.470857,'.r');plot(0.681388,1.649999,'.r');plot(0.747904,1.515445,'.r');plot(0.069882,0.202133,'.r');plot(0.890769,0.887007,'.r');plot(0.316040,1.113553,'.r');plot(0.673005,1.640798,'.r');plot(0.631079,1.685274,'.r');plot(0.910339,0.732331,'.r');plot(0.308188,1.085195,'.r');plot(0.524819,1.625004,'.r');plot(0.408714,1.419558,'.r');plot(0.442982,1.519194,'.r');plot(0.738350,1.543978,'.r');plot(0.372223,1.313784,'.r');plot(0.901467,0.792809,'.r');plot(0.317540,1.114488,'.r');plot(0.259813,0.913927,'.r');plot(0.143416,0.449226,'.r');plot(0.713870,1.572605,'.r');plot(0.229301,0.772219,'.r');plot(0.620651,1.708832,'.r');plot(0.791590,1.344765,'.r');plot(0.520185,1.652916,'.r');plot(0.620473,1.707258,'.r');plot(0.969925,0.206373,'.r');plot(0.634341,1.699190,'.r');plot(0.750111,1.531877,'.r');plot(0.923412,0.635640,'.r');plot(0.578909,1.684280,'.r');plot(0.113613,0.338419,'.r');plot(0.816682,1.284389,'.r');plot(0.063231,0.184188,'.r');plot(0.496597,1.595369,'.r');plot(0.406189,1.394330,'.r');plot(0.240832,0.848414,'.r');plot(0.240376,0.848144,'.r');plot(0.537796,1.654277,'.r');plot(0.113212,0.336892,'.r');plot(0.733895,1.543713,'.r');plot(0.886354,0.886522,'.r');plot(0.878976,0.966103,'.r');plot(0.082459,0.231886,'.r');plot(0.598018,1.681554,'.r');plot(0.117549,0.348499,'.r');plot(0.301506,1.059968,'.r');plot(0.657303,1.672536,'.r');plot(0.662314,1.666843,'.r');plot(0.194683,0.648490,'.r');plot(0.927181,0.603478,'.r');plot(0.369378,1.309475,'.r');plot(0.236362,0.831412,'.r');plot(0.029496,0.136508,'.r');plot(0.641720,1.681482,'.r');plot(0.832140,1.180878,'.r');plot(0.876394,0.976396,'.r');plot(0.079435,0.223745,'.r');plot(0.239190,0.846226,'.r');plot(0.384458,1.343754,'.r');plot(0.167765,0.538283,'.r');plot(0.014135,0.109660,'.r');plot(0.733168,1.539840,'.r');plot(0.587460,1.708616,'.r');plot(0.391973,1.359464,'.r');plot(0.554392,1.658624,'.r');plot(0.383015,1.333645,'.r');plot(0.487168,1.574701,'.r');plot(0.533524,1.614922,'.r');plot(0.393536,1.373668,'.r');plot(0.659373,1.668155,'.r');plot(0.550860,1.686634,'.r');plot(0.944170,0.456883,'.r');plot(0.291137,1.021997,'.r');plot(0.792189,1.344745,'.r');plot(0.020568,0.127870,'.r');plot(0.177601,0.584185,'.r');plot(0.429225,1.460549,'.r');plot(0.706141,1.589795,'.r');plot(0.306250,1.073974,'.r');plot(0.798827,1.340509,'.r');plot(0.417268,1.416284,'.r');plot(0.784413,1.412003,'.r');plot(0.801219,1.341287,'.r');plot(0.421100,1.416776,'.r');plot(0.493183,1.549516,'.r');plot(0.420431,1.414266,'.r');plot(0.616239,1.661536,'.r');plot(0.674337,1.636894,'.r');plot(0.547961,1.687422,'.r');plot(0.582971,1.668988,'.r');plot(0.426481,1.462260,'.r');plot(0.603231,1.690802,'.r');plot(0.671341,1.645135,'.r');plot(0.872391,0.962717,'.r');plot(0.407486,1.409209,'.r');plot(0.838233,1.193490,'.r');plot(0.853060,1.088644,'.r');plot(0.729189,1.527771,'.r');plot(0.940584,0.484982,'.r');plot(0.849034,1.127031,'.r');plot(0.230761,0.778282,'.r');plot(0.477808,1.584777,'.r');plot(0.634066,1.700064,'.r');plot(0.754376,1.504400,'.r');plot(0.618672,1.683764,'.r');plot(0.750556,1.533439,'.r');plot(0.097919,0.288625,'.r');plot(0.900858,0.796758,'.r');plot(0.663160,1.665077,'.r');plot(0.746851,1.507179,'.r');plot(0.444466,1.520167,'.r');plot(0.895399,0.826950,'.r');plot(0.207730,0.693760,'.r');plot(0.951805,0.377888,'.r');plot(0.774876,1.440660,'.r');plot(0.582079,1.674122,'.r');plot(0.070303,0.203305,'.r');plot(0.852637,1.093769,'.r');plot(0.212032,0.715007,'.r');plot(0.886396,0.886690,'.r');plot(0.944361,0.455270,'.r');plot(0.875856,0.974154,'.r');plot(0.990739,0.032883,'.r');plot(0.811540,1.282386,'.r');plot(0.549963,1.691203,'.r');plot(0.724544,1.557921,'.r');plot(0.143474,0.449620,'.r');plot(0.291956,1.024223,'.r');plot(0.244530,0.848550,'.r');plot(0.499512,1.619219,'.r');plot(0.044600,0.154295,'.r');plot(0.025042,0.132955,'.r');plot(0.141485,0.435361,'.r');plot(0.819272,1.246876,'.r');plot(0.484692,1.544298,'.r');plot(0.184221,0.605932,'.r');plot(0.342619,1.198465,'.r');plot(0.471332,1.544321,'.r');plot(0.836792,1.205921,'.r');plot(0.987257,0.034340,'.r');plot(0.841263,1.140057,'.r');plot(0.381184,1.323723,'.r');plot(0.331744,1.175840,'.r');plot(0.335942,1.222341,'.r');plot(0.916901,0.677697,'.r');plot(0.595680,1.672075,'.r');plot(0.917058,0.677027,'.r');plot(0.076404,0.216829,'.r');plot(0.498399,1.617575,'.r');plot(0.412060,1.426259,'.r');plot(0.601344,1.702697,'.r');plot(0.412145,1.426172,'.r');plot(0.656359,1.676823,'.r');plot(0.277321,0.985326,'.r');plot(0.166350,0.532993,'.r');plot(0.879906,0.952655,'.r');plot(0.976379,0.128649,'.r');plot(0.992351,0.034479,'.r');plot(0.934230,0.548862,'.r');plot(0.884396,0.885978,'.r');plot(0.163753,0.524094,'.r');plot(0.812632,1.289132,'.r');plot(0.100798,0.296916,'.r');plot(0.139354,0.422323,'.r');plot(0.784713,1.409508,'.r');plot(0.582291,1.672735,'.r');plot(0.147696,0.468217,'.r');plot(0.330020,1.144988,'.r');plot(0.877913,0.975330,'.r');plot(0.297207,1.051528,'.r');plot(0.871919,0.964892,'.r');plot(0.051876,0.160425,'.r');plot(0.438203,1.496639,'.r');plot(0.156420,0.501218,'.r');plot(0.372520,1.314428,'.r');plot(0.223564,0.778090,'.r');plot(0.520892,1.654048,'.r');plot(0.617084,1.665261,'.r');plot(0.925232,0.618011,'.r');plot(0.220888,0.768110,'.r');plot(0.307854,1.083063,'.r');plot(0.096002,0.283902,'.r');plot(0.797614,1.342441,'.r');plot(0.259606,0.911823,'.r');plot(0.033363,0.141479,'.r');plot(0.719791,1.573474,'.r');plot(0.733926,1.543865,'.r');plot(0.753581,1.515978,'.r');plot(0.815894,1.292088,'.r');plot(0.544561,1.660151,'.r');plot(0.950818,0.389141,'.r');plot(0.724687,1.556891,'.r');plot(0.804320,1.333891,'.r');plot(0.093399,0.275965,'.r');plot(0.098210,0.289371,'.r');plot(0.439497,1.506510,'.r');plot(0.117465,0.348362,'.r');plot(0.861614,1.039363,'.r');plot(0.961520,0.282398,'.r');plot(0.590607,1.736577,'.r');plot(0.678032,1.640883,'.r');plot(0.900166,0.800617,'.r');plot(0.082065,0.230803,'.r');plot(0.584087,1.667404,'.r');plot(0.563748,1.664213,'.r');plot(0.086373,0.243909,'.r');plot(0.896773,0.815865,'.r');plot(0.986275,0.039485,'.r');plot(0.152831,0.484559,'.r');plot(0.430645,1.453415,'.r');plot(0.393961,1.378090,'.r');plot(0.657104,1.673334,'.r');plot(0.405640,1.387616,'.r');plot(0.426506,1.462373,'.r');plot(0.639938,1.677891,'.r');plot(0.362044,1.255695,'.r');plot(0.327511,1.125788,'.r');plot(0.729928,1.527194,'.r');plot(0.915956,0.682377,'.r');plot(0.307536,1.081102,'.r');plot(0.442663,1.518651,'.r');plot(0.994269,0.031329,'.r');plot(0.204969,0.687957,'.r');plot(0.040529,0.148363,'.r');plot(0.060217,0.178172,'.r');plot(0.608841,1.691293,'.r');plot(0.341316,1.190097,'.r');plot(0.965604,0.240617,'.r');plot(0.784663,1.409943,'.r');plot(0.114117,0.340223,'.r');plot(0.409223,1.422445,'.r');plot(0.742571,1.509682,'.r');plot(0.738370,1.543862,'.r');plot(0.146310,0.464217,'.r');plot(0.786515,1.388707,'.r');plot(0.134030,0.415401,'.r');plot(0.847756,1.127831,'.r');plot(0.568613,1.697343,'.r');plot(0.108842,0.319371,'.r');plot(0.410526,1.426308,'.r');plot(0.080316,0.226049,'.r');plot(0.623238,1.703945,'.r');plot(0.285312,1.009605,'.r');plot(0.168589,0.541536,'.r');plot(0.980952,0.089294,'.r');plot(0.494576,1.561434,'.r');plot(0.758866,1.453930,'.r');plot(0.126908,0.384098,'.r');plot(0.709647,1.563557,'.r');plot(0.151563,0.479106,'.r');plot(0.727065,1.538162,'.r');plot(0.725339,1.551879,'.r');plot(0.413891,1.423578,'.r');plot(0.627547,1.654632,'.r');plot(0.903094,0.780404,'.r');plot(0.691793,1.635962,'.r');plot(0.057439,0.173264,'.r');plot(0.405041,1.380592,'.r');plot(0.903873,0.774193,'.r');plot(0.412727,1.425443,'.r');plot(0.856336,1.056482,'.r');plot(0.274999,0.993168,'.r');plot(0.144451,0.455724,'.r');plot(0.112439,0.333753,'.r');plot(0.675125,1.635394,'.r');plot(0.350259,1.233412,'.r');plot(0.549594,1.692003,'.r');plot(0.977012,0.122385,'.r');plot(0.369550,1.309808,'.r');plot(0.486217,1.564793,'.r');plot(0.642631,1.682240,'.r');plot(0.256053,0.882275,'.r');plot(0.493041,1.549163,'.r');plot(0.042822,0.152382,'.r');plot(0.234724,0.816056,'.r');plot(0.281737,0.978238,'.r');plot(0.362852,1.259195,'.r');plot(0.706262,1.588538,'.r');plot(0.958643,0.312634,'.r');plot(0.361400,1.255049,'.r');plot(0.082702,0.232559,'.r');plot(0.035959,0.143016,'.r');plot(0.787257,1.378617,'.r');plot(0.595780,1.671707,'.r');plot(0.617529,1.669219,'.r');plot(0.429451,1.459462,'.r');plot(0.260007,0.915878,'.r');plot(0.960231,0.296640,'.r');plot(0.346597,1.232432,'.r');plot(0.149961,0.473740,'.r');plot(0.458601,1.500708,'.r');plot(0.672381,1.642648,'.r');plot(0.988434,0.031398,'.r');plot(0.328756,1.130756,'.r');plot(0.197343,0.662558,'.r');plot(0.580846,1.682013,'.r');plot(0.401815,1.365676,'.r');plot(0.912340,0.713208,'.r');plot(0.629775,1.669409,'.r');plot(0.345880,1.229220,'.r');plot(0.590117,1.737529,'.r');plot(0.507465,1.601374,'.r');plot(0.460834,1.518419,'.r');plot(0.603171,1.691353,'.r');plot(0.470749,1.547918,'.r');plot(0.388752,1.352622,'.r');plot(0.184830,0.607025,'.r');plot(0.750803,1.533896,'.r');plot(0.439776,1.508203,'.r');plot(0.120342,0.353436,'.r');plot(0.769715,1.420836,'.r');plot(0.917164,0.676591,'.r');plot(0.317992,1.115403,'.r');plot(0.360604,1.256762,'.r');plot(0.337623,1.210780,'.r');plot(0.195073,0.650620,'.r');plot(0.481814,1.535061,'.r');plot(0.777863,1.427327,'.r');plot(0.170234,0.548479,'.r');plot(0.750079,1.531731,'.r');plot(0.134166,0.415446,'.r');plot(0.570333,1.693302,'.r');plot(0.199964,0.674958,'.r');plot(0.492260,1.550048,'.r');plot(0.400695,1.372201,'.r');plot(0.276859,0.988135,'.r');plot(0.313789,1.113175,'.r');plot(0.341941,1.193147,'.r');plot(0.023526,0.132060,'.r');plot(0.579549,1.685471,'.r');plot(0.409028,1.421442,'.r');plot(0.288889,1.020575,'.r');plot(0.477159,1.586744,'.r');plot(0.833490,1.189409,'.r');plot(0.447786,1.510614,'.r');plot(0.288375,1.020467,'.r');plot(0.722400,1.569175,'.r');plot(0.900947,0.796209,'.r');plot(0.179844,0.593969,'.r');plot(0.562104,1.663268,'.r');plot(0.005809,0.031520,'.r');plot(0.750951,1.534015,'.r');plot(0.032985,0.141131,'.r');plot(0.951379,0.382718,'.r');plot(0.795437,1.346574,'.r');plot(0.417660,1.415356,'.r');plot(0.305550,1.070715,'.r');plot(0.095308,0.282088,'.r');plot(0.773301,1.439285,'.r');plot(0.430102,1.456113,'.r');plot(0.512367,1.582520,'.r');plot(0.803038,1.340339,'.r');plot(0.577185,1.673427,'.r');plot(0.157131,0.503995,'.r');plot(0.097193,0.286823,'.r');plot(0.337570,1.211302,'.r');plot(0.558197,1.663364,'.r');plot(0.422600,1.427348,'.r');plot(0.181412,0.599420,'.r');plot(0.647693,1.674828,'.r');plot(0.904907,0.766470,'.r');plot(0.181314,0.599119,'.r');plot(0.771901,1.432177,'.r');plot(0.993166,0.033982,'.r');plot(0.205419,0.688635,'.r');plot(0.766289,1.434429,'.r');plot(0.141745,0.437236,'.r');plot(0.952553,0.369585,'.r');plot(0.273313,0.983749,'.r');plot(0.475960,1.581632,'.r');plot(0.828920,1.196525,'.r');plot(0.473507,1.552743,'.r');plot(0.902050,0.788596,'.r');plot(0.978299,0.111103,'.r');plot(0.270086,0.942513,'.r');plot(0.060311,0.178339,'.r');plot(0.691345,1.632935,'.r');plot(0.385450,1.349449,'.r');plot(0.518246,1.632719,'.r');plot(0.008448,0.060085,'.r');plot(0.801884,1.341650,'.r');plot(0.441451,1.515597,'.r');plot(0.344063,1.213421,'.r');plot(0.662559,1.666431,'.r');plot(0.503690,1.583460,'.r');plot(0.987881,0.032356,'.r');plot(0.952049,0.375150,'.r');plot(0.719726,1.573523,'.r');plot(0.357496,1.273959,'.r');plot(0.937561,0.511074,'.r');plot(0.324017,1.135163,'.r');plot(0.802575,1.341274,'.r');plot(0.239497,0.846921,'.r');plot(0.478608,1.577927,'.r');plot(0.566640,1.684829,'.r');plot(0.481408,1.538889,'.r');plot(0.261792,0.930602,'.r');plot(0.312153,1.108985,'.r');plot(0.316864,1.113732,'.r');plot(0.223230,0.777604,'.r');plot(0.113231,0.336966,'.r');plot(0.153162,0.486108,'.r');plot(0.672500,1.642311,'.r');plot(0.919380,0.667639,'.r');plot(0.570913,1.688739,'.r');plot(0.657578,1.671541,'.r');plot(0.854814,1.069320,'.r');plot(0.910292,0.732729,'.r');plot(0.648177,1.675848,'.r');plot(0.852054,1.100844,'.r');plot(0.875955,0.974634,'.r');plot(0.583341,1.667691,'.r');plot(0.256321,0.883661,'.r');plot(0.743601,1.503349,'.r');plot(0.870206,0.982187,'.r');plot(0.393739,1.375780,'.r');plot(0.177943,0.585784,'.r');plot(0.048718,0.155709,'.r');plot(0.419788,1.413108,'.r');plot(0.880439,0.943334,'.r');plot(0.825040,1.226578,'.r');plot(0.885631,0.884346,'.r');plot(0.998169,0.011656,'.r');plot(0.774164,1.441070,'.r');plot(0.184822,0.607011,'.r');plot(0.861163,1.039259,'.r');plot(0.959680,0.302415,'.r');plot(0.198525,0.668417,'.r');plot(0.339998,1.190815,'.r');plot(0.789187,1.355848,'.r');plot(0.908957,0.742588,'.r');plot(0.193641,0.642682,'.r');plot(0.729826,1.527173,'.r');plot(0.937343,0.513287,'.r');plot(0.210457,0.705928,'.r');plot(0.140315,0.427529,'.r');plot(0.355798,1.273710,'.r');plot(0.715351,1.575498,'.r');plot(0.821869,1.225065,'.r');plot(0.000313,0.005334,'.r');plot(0.115734,0.344936,'.r');plot(0.067469,0.195193,'.r');plot(0.305981,1.072667,'.r');plot(0.291415,1.022621,'.r');plot(0.208120,0.695071,'.r');plot(0.856183,1.057593,'.r');plot(0.263528,0.935398,'.r');plot(0.203977,0.686451,'.r');plot(0.292184,1.025052,'.r');plot(0.142969,0.446118,'.r');plot(0.959102,0.308216,'.r');plot(0.538138,1.656823,'.r');plot(0.309230,1.092113,'.r');plot(0.668868,1.648091,'.r');plot(0.743005,1.506683,'.r');plot(0.137790,0.417061,'.r');plot(0.530658,1.610014,'.r');plot(0.934152,0.549777,'.r');plot(0.471253,1.544670,'.r');plot(0.482618,1.531153,'.r');plot(0.306169,1.073574,'.r');plot(0.796450,1.344980,'.r');plot(0.388625,1.352774,'.r');plot(0.563051,1.662905,'.r');plot(0.141747,0.437248,'.r');plot(0.183450,0.604467,'.r');plot(0.989304,0.031180,'.r');plot(0.415750,1.419917,'.r');plot(0.975077,0.143310,'.r');plot(0.429633,1.458543,'.r');plot(0.753799,1.512988,'.r');plot(0.576820,1.670534,'.r');plot(0.772682,1.436634,'.r');plot(0.121095,0.355310,'.r');plot(0.736539,1.550074,'.r');plot(0.923308,0.636699,'.r');plot(0.942514,0.470256,'.r');plot(0.612406,1.692877,'.r');plot(0.720184,1.573155,'.r');plot(0.011948,0.095955,'.r');plot(0.881477,0.923848,'.r');plot(0.962780,0.268233,'.r');plot(0.916986,0.677333,'.r');plot(0.169315,0.544525,'.r');plot(0.463147,1.556314,'.r');plot(0.610145,1.699835,'.r');plot(0.166371,0.533067,'.r');plot(0.501402,1.603653,'.r');plot(0.697937,1.613574,'.r');plot(0.182988,0.603500,'.r');plot(0.226209,0.775141,'.r');plot(0.477186,1.586730,'.r');plot(0.826052,1.223619,'.r');plot(0.499878,1.617659,'.r');plot(0.265049,0.931973,'.r');plot(0.408167,1.415521,'.r');plot(0.707208,1.578934,'.r');plot(0.017307,0.120292,'.r');plot(0.749475,1.528247,'.r');plot(0.516257,1.598374,'.r');plot(0.785570,1.400668,'.r');plot(0.429567,1.458878,'.r');plot(0.313367,1.112528,'.r');plot(0.890993,0.884840,'.r');plot(0.553465,1.664191,'.r');plot(0.445781,1.518414,'.r');plot(0.180276,0.595605,'.r');plot(0.948396,0.416332,'.r');plot(0.012558,0.100525,'.r');plot(0.552565,1.671847,'.r');plot(0.960068,0.298373,'.r');plot(0.424133,1.442858,'.r');plot(0.331678,1.174554,'.r');plot(0.291469,1.022758,'.r');plot(0.628061,1.655306,'.r');plot(0.293775,1.032963,'.r');plot(0.934128,0.550058,'.r');plot(0.365571,1.285167,'.r');plot(0.654311,1.687370,'.r');plot(0.258799,0.903581,'.r');plot(0.330545,1.153379,'.r');plot(0.987449,0.033622,'.r');plot(0.627547,1.654632,'.r');plot(0.517150,1.613826,'.r');plot(0.384104,1.341349,'.r');plot(0.917712,0.674437,'.r');plot(0.030446,0.137862,'.r');plot(0.011447,0.091754,'.r');plot(0.783285,1.418392,'.r');plot(0.443277,1.519598,'.r');plot(0.110643,0.326158,'.r');plot(0.824977,1.226635,'.r');plot(0.460395,1.513236,'.r');plot(0.292266,1.025373,'.r');plot(0.447113,1.513820,'.r');plot(0.322482,1.134618,'.r');plot(0.255645,0.880463,'.r');plot(0.288479,1.020504,'.r');plot(0.245776,0.850418,'.r');plot(0.523297,1.638712,'.r');plot(0.875343,0.971331,'.r');plot(0.974051,0.156304,'.r');plot(0.782855,1.419662,'.r');plot(0.267913,0.926615,'.r');plot(0.288415,1.020482,'.r');plot(0.977485,0.118040,'.r');plot(0.448243,1.508238,'.r');plot(0.443829,1.520086,'.r');plot(0.993011,0.034167,'.r');plot(0.023344,0.131908,'.r');plot(0.287160,1.018821,'.r');plot(0.217782,0.747808,'.r');plot(0.655756,1.680023,'.r');plot(0.425997,1.459578,'.r');plot(0.311889,1.107881,'.r');plot(0.531412,1.609800,'.r');plot(0.390304,1.352350,'.r');plot(0.093021,0.274496,'.r');plot(0.490962,1.559769,'.r');plot(0.739298,1.537615,'.r');plot(0.072124,0.208004,'.r');plot(0.178435,0.588028,'.r');plot(0.519246,1.646058,'.r');plot(0.429006,1.461534,'.r');plot(0.358358,1.269822,'.r');plot(0.952381,0.371472,'.r');plot(0.798176,1.341367,'.r');plot(0.188322,0.615622,'.r');plot(0.676423,1.635597,'.r');plot(0.355465,1.272136,'.r');plot(0.563613,1.663836,'.r');plot(0.175544,0.574133,'.r');plot(0.392341,1.362292,'.r');plot(0.127075,0.385222,'.r');plot(0.629499,1.666248,'.r');plot(0.662679,1.666198,'.r');plot(0.583157,1.668255,'.r');plot(0.221991,0.773789,'.r');plot(0.463377,1.560413,'.r');plot(0.614660,1.668362,'.r');plot(0.103348,0.304776,'.r');plot(0.467253,1.588276,'.r');plot(0.737204,1.548866,'.r');plot(0.355456,1.272088,'.r');plot(0.269894,0.940330,'.r');plot(0.401940,1.365285,'.r');plot(0.597799,1.679471,'.r');plot(0.787424,1.376365,'.r');plot(0.846049,1.120866,'.r');plot(0.873443,0.962171,'.r');plot(0.780873,1.420757,'.r');plot(0.177172,0.582142,'.r');plot(0.377236,1.322822,'.r');plot(0.466432,1.591426,'.r');plot(0.050161,0.157222,'.r');plot(0.662349,1.666789,'.r');plot(0.648133,1.675734,'.r');plot(0.055032,0.168163,'.r');plot(0.785178,1.405003,'.r');plot(0.798964,1.340394,'.r');plot(0.121410,0.356208,'.r');plot(0.888580,0.895202,'.r');plot(0.778387,1.424987,'.r');plot(0.709349,1.564382,'.r');plot(0.590504,1.736966,'.r');plot(0.099985,0.294390,'.r');plot(0.118913,0.350697,'.r');plot(0.735407,1.549336,'.r');plot(0.676321,1.635441,'.r');plot(0.336763,1.218238,'.r');plot(0.282931,0.987860,'.r');plot(0.879991,0.951231,'.r');plot(0.128714,0.396175,'.r');plot(0.316401,1.113557,'.r');plot(0.345511,1.226818,'.r');plot(0.968964,0.214943,'.r');plot(0.316268,1.113545,'.r');plot(0.186130,0.609506,'.r');plot(0.533548,1.615050,'.r');plot(0.719092,1.573994,'.r');plot(0.478270,1.581358,'.r');plot(0.495429,1.574746,'.r');plot(0.096235,0.284485,'.r');plot(0.093333,0.275715,'.r');plot(0.432674,1.449480,'.r');plot(0.499039,1.619749,'.r');plot(0.429207,1.460633,'.r');plot(0.646670,1.674484,'.r');plot(0.314052,1.113442,'.r');plot(0.471813,1.543224,'.r');plot(0.078435,0.221272,'.r');plot(0.126485,0.381284,'.r');plot(0.298321,1.055033,'.r');plot(0.489358,1.574873,'.r');plot(0.208094,0.694979,'.r');plot(0.955920,0.336712,'.r');plot(0.027527,0.134317,'.r');plot(0.283548,0.993766,'.r');plot(0.682185,1.647043,'.r');plot(0.896318,0.818934,'.r');plot(0.806976,1.304018,'.r');plot(0.830465,1.182760,'.r');plot(0.774386,1.441124,'.r');plot(0.794104,1.346721,'.r');plot(0.440206,1.510529,'.r');plot(0.748002,1.516291,'.r');plot(0.706694,1.584066,'.r');plot(0.913344,0.703064,'.r');plot(0.187102,0.611812,'.r');plot(0.836883,1.205570,'.r');plot(0.611152,1.700547,'.r');plot(0.081559,0.229414,'.r');plot(0.244153,0.848291,'.r');plot(0.762440,1.457813,'.r');plot(0.741987,1.514306,'.r');plot(0.041196,0.149604,'.r');plot(0.054114,0.165912,'.r');plot(0.785146,1.405331,'.r');plot(0.348796,1.233206,'.r');plot(0.916938,0.677537,'.r');plot(0.845167,1.116755,'.r');plot(0.307643,1.081754,'.r');


xlabel('$u$','Interpreter','latex','fontsize',25)
ylabel('$h_{50}^q$','Interpreter','latex','fontsize',25)

axis([0 1 0 2.5])

t = title('$q=2.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(us,y,'-b');

==> images/hqi/plot1Dq_5_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;
nu = 2;

figure(1)

us = 0.01:0.01:0.99;
x = [];
for u=us
	x = [x F_inverse(u)];
end



t=0.5;
q = 5.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(us,y); hold on
set(gca,'FontSize',18)

plot(0.226463,0.451293,'.r');

l=legend('$h_{50}^q$','$\bar{h}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(0.793561,0.711312,'.r');plot(0.231464,0.481504,'.r');plot(0.244010,0.540772,'.r');plot(0.259232,0.608794,'.r');plot(0.233766,0.497648,'.r');plot(0.450086,1.466495,'.r');plot(0.074834,0.031194,'.r');plot(0.107852,0.074800,'.r');plot(0.611313,1.550612,'.r');plot(0.825796,0.531336,'.r');plot(0.412818,1.353888,'.r');plot(0.810586,0.626201,'.r');plot(0.538338,1.630537,'.r');plot(0.790387,0.733547,'.r');plot(0.972004,0.006947,'.r');plot(0.742440,1.032320,'.r');plot(0.842966,0.432575,'.r');plot(0.294428,0.790857,'.r');plot(0.382267,1.197868,'.r');plot(0.504525,1.607662,'.r');plot(0.112836,0.085023,'.r');plot(0.261211,0.618728,'.r');plot(0.127574,0.115212,'.r');plot(0.079525,0.035745,'.r');plot(0.478721,1.578545,'.r');plot(0.228619,0.461671,'.r');plot(0.188376,0.297530,'.r');plot(0.129431,0.118383,'.r');plot(0.497617,1.593477,'.r');plot(0.068437,0.025224,'.r');plot(0.936668,0.058868,'.r');plot(0.235188,0.504339,'.r');plot(0.784781,0.772560,'.r');plot(0.866609,0.313034,'.r');plot(0.083276,0.040899,'.r');plot(0.783080,0.779620,'.r');plot(0.325747,0.957642,'.r');plot(0.383782,1.202107,'.r');plot(0.413354,1.357602,'.r');plot(0.192208,0.312731,'.r');plot(0.368628,1.166812,'.r');plot(0.783614,0.777295,'.r');plot(0.460033,1.543031,'.r');plot(0.283717,0.730019,'.r');plot(0.832863,0.496009,'.r');plot(0.427274,1.419849,'.r');plot(0.163031,0.210976,'.r');plot(0.549164,1.651867,'.r');plot(0.192078,0.312090,'.r');plot(0.114859,0.088421,'.r');plot(0.786907,0.762242,'.r');plot(0.471466,1.553731,'.r');plot(0.942231,0.048811,'.r');plot(0.565974,1.661993,'.r');plot(0.318556,0.916224,'.r');plot(0.247659,0.556624,'.r');plot(0.179010,0.267169,'.r');plot(0.244187,0.542112,'.r');plot(0.944318,0.042637,'.r');plot(0.596695,1.592344,'.r');plot(0.880058,0.254707,'.r');plot(0.546712,1.678218,'.r');plot(0.686431,1.278559,'.r');plot(0.990901,0.001236,'.r');plot(0.511649,1.633758,'.r');plot(0.153862,0.185541,'.r');plot(0.003701,0.000237,'.r');plot(0.411209,1.344044,'.r');plot(0.480577,1.586976,'.r');plot(0.301516,0.830336,'.r');plot(0.735366,1.048259,'.r');plot(0.486316,1.552249,'.r');plot(0.580448,1.616281,'.r');plot(0.553419,1.626428,'.r');plot(0.258407,0.604630,'.r');plot(0.301947,0.832258,'.r');plot(0.174083,0.248592,'.r');plot(0.181554,0.271364,'.r');plot(0.944535,0.042066,'.r');plot(0.739022,1.033897,'.r');plot(0.278216,0.686687,'.r');plot(0.754739,0.935740,'.r');plot(0.518213,1.628505,'.r');plot(0.227848,0.457479,'.r');plot(0.143132,0.152897,'.r');plot(0.797923,0.708792,'.r');plot(0.078540,0.034687,'.r');plot(0.792875,0.714365,'.r');plot(0.014743,0.002002,'.r');plot(0.183755,0.278460,'.r');plot(0.496408,1.593012,'.r');plot(0.411615,1.346324,'.r');plot(0.334361,0.988321,'.r');plot(0.531004,1.661317,'.r');plot(0.765625,0.890674,'.r');plot(0.735078,1.049998,'.r');plot(0.162911,0.210318,'.r');plot(0.325758,0.957711,'.r');plot(0.655765,1.423970,'.r');plot(0.679915,1.328203,'.r');plot(0.082971,0.040461,'.r');plot(0.677396,1.344501,'.r');plot(0.762078,0.896422,'.r');plot(0.820500,0.571581,'.r');plot(0.816564,0.591497,'.r');plot(0.049971,0.013029,'.r');plot(0.489956,1.587138,'.r');plot(0.983463,0.000575,'.r');plot(0.054755,0.016143,'.r');plot(0.103212,0.067255,'.r');plot(0.784493,0.773721,'.r');plot(0.864221,0.321308,'.r');plot(0.328108,0.964884,'.r');plot(0.628528,1.524783,'.r');plot(0.743586,1.027381,'.r');plot(0.782771,0.781063,'.r');plot(0.786281,0.765777,'.r');plot(0.988068,0.000815,'.r');plot(0.930438,0.076941,'.r');plot(0.325179,0.953878,'.r');plot(0.812822,0.613776,'.r');plot(0.059974,0.018611,'.r');plot(0.836736,0.477439,'.r');plot(0.127095,0.114435,'.r');plot(0.557903,1.632375,'.r');plot(0.711871,1.176210,'.r');plot(0.068598,0.025322,'.r');plot(0.289800,0.770212,'.r');plot(0.766072,0.889191,'.r');plot(0.380579,1.201444,'.r');plot(0.226770,0.452535,'.r');plot(0.336214,1.001575,'.r');plot(0.623517,1.523505,'.r');plot(0.561410,1.646608,'.r');plot(0.132850,0.126274,'.r');plot(0.300956,0.827747,'.r');plot(0.261739,0.621952,'.r');plot(0.248451,0.556646,'.r');plot(0.404367,1.320676,'.r');plot(0.989966,0.001445,'.r');plot(0.605854,1.593474,'.r');plot(0.304666,0.842959,'.r');plot(0.277930,0.684966,'.r');plot(0.071158,0.027304,'.r');plot(0.512794,1.630746,'.r');plot(0.553659,1.626150,'.r');plot(0.615088,1.563059,'.r');plot(0.752615,0.942551,'.r');plot(0.214155,0.394896,'.r');plot(0.792559,0.716154,'.r');plot(0.200614,0.352645,'.r');plot(0.292679,0.781709,'.r');plot(0.454446,1.487271,'.r');plot(0.560827,1.643942,'.r');plot(0.916677,0.115903,'.r');plot(0.821084,0.567908,'.r');plot(0.252631,0.562390,'.r');plot(0.196983,0.338336,'.r');plot(0.720216,1.129798,'.r');plot(0.574562,1.619216,'.r');plot(0.719879,1.131411,'.r');plot(0.972573,0.006167,'.r');plot(0.018094,0.002356,'.r');plot(0.573571,1.626362,'.r');plot(0.039213,0.008314,'.r');plot(0.579255,1.610030,'.r');plot(0.459646,1.543337,'.r');plot(0.702179,1.227051,'.r');plot(0.413063,1.355566,'.r');plot(0.772906,0.841604,'.r');plot(0.813800,0.607596,'.r');plot(0.852271,0.389968,'.r');plot(0.719740,1.132078,'.r');plot(0.596991,1.594013,'.r');plot(0.317396,0.916345,'.r');plot(0.672965,1.364682,'.r');plot(0.299773,0.821934,'.r');plot(0.372241,1.166796,'.r');plot(0.370727,1.167455,'.r');plot(0.550115,1.642684,'.r');plot(0.311943,0.886485,'.r');plot(0.649767,1.475384,'.r');plot(0.001303,-0.000211,'.r');plot(0.685683,1.278346,'.r');plot(0.614953,1.561462,'.r');plot(0.744106,1.023731,'.r');plot(0.052579,0.014679,'.r');plot(0.495183,1.595487,'.r');plot(0.645631,1.461163,'.r');plot(0.212275,0.386650,'.r');plot(0.263726,0.637565,'.r');plot(0.000301,-0.000303,'.r');plot(0.530779,1.660989,'.r');plot(0.881365,0.249047,'.r');plot(0.318355,0.916241,'.r');plot(0.311446,0.881727,'.r');plot(0.560850,1.644047,'.r');plot(0.401889,1.314892,'.r');plot(0.313158,0.897829,'.r');plot(0.976519,0.003058,'.r');plot(0.546160,1.682991,'.r');plot(0.356863,1.118721,'.r');plot(0.317002,0.916206,'.r');plot(0.371058,1.167090,'.r');plot(0.944219,0.042904,'.r');plot(0.925659,0.085434,'.r');plot(0.468572,1.555824,'.r');plot(0.771443,0.851760,'.r');plot(0.298503,0.815151,'.r');plot(0.900856,0.172516,'.r');plot(0.084288,0.042277,'.r');plot(0.247156,0.556117,'.r');plot(0.173514,0.245386,'.r');plot(0.207291,0.379072,'.r');plot(0.736616,1.041162,'.r');plot(0.414783,1.367967,'.r');plot(0.904436,0.157728,'.r');plot(0.881515,0.248384,'.r');plot(0.623691,1.521351,'.r');plot(0.184071,0.279768,'.r');plot(0.835904,0.482161,'.r');plot(0.775855,0.824985,'.r');plot(0.035690,0.007615,'.r');plot(0.303827,0.839907,'.r');plot(0.200106,0.350701,'.r');plot(0.951051,0.032158,'.r');plot(0.416984,1.381501,'.r');plot(0.929532,0.079105,'.r');plot(0.847252,0.412650,'.r');plot(0.077169,0.033392,'.r');plot(0.320634,0.919465,'.r');plot(0.866644,0.312959,'.r');plot(0.263597,0.636412,'.r');plot(0.446508,1.453984,'.r');plot(0.000731,-0.000277,'.r');plot(0.455199,1.497259,'.r');plot(0.740309,1.033708,'.r');plot(0.141111,0.146652,'.r');plot(0.778353,0.809326,'.r');plot(0.110192,0.079418,'.r');plot(0.649620,1.475105,'.r');plot(0.262854,0.630065,'.r');plot(0.259450,0.609834,'.r');plot(0.657102,1.415814,'.r');plot(0.329210,0.965185,'.r');plot(0.690569,1.296015,'.r');plot(0.226223,0.450368,'.r');plot(0.874913,0.279427,'.r');plot(0.305371,0.845424,'.r');plot(0.377109,1.197588,'.r');plot(0.951999,0.030155,'.r');plot(0.142737,0.151771,'.r');plot(0.063363,0.021562,'.r');plot(0.468307,1.554135,'.r');plot(0.728786,1.071718,'.r');plot(0.820176,0.573484,'.r');plot(0.639743,1.502145,'.r');plot(0.445011,1.448297,'.r');plot(0.275416,0.673342,'.r');plot(0.005895,0.000403,'.r');plot(0.836384,0.479498,'.r');plot(0.254469,0.575458,'.r');plot(0.253677,0.569184,'.r');plot(0.552427,1.628724,'.r');plot(0.450803,1.467156,'.r');plot(0.865150,0.317241,'.r');plot(0.761846,0.896925,'.r');plot(0.095110,0.055553,'.r');plot(0.291734,0.777603,'.r');plot(0.666926,1.367992,'.r');plot(0.141917,0.149252,'.r');plot(0.398926,1.293186,'.r');plot(0.570131,1.651217,'.r');plot(0.680853,1.319520,'.r');plot(0.946049,0.038822,'.r');plot(0.450174,1.466583,'.r');plot(0.383211,1.199343,'.r');plot(0.845040,0.421205,'.r');plot(0.834025,0.491221,'.r');plot(0.195936,0.333183,'.r');plot(0.327004,0.963108,'.r');plot(0.687629,1.283200,'.r');plot(0.068972,0.025559,'.r');plot(0.914059,0.122128,'.r');plot(0.346156,1.069117,'.r');plot(0.381227,1.199583,'.r');plot(0.068086,0.025016,'.r');plot(0.269733,0.674009,'.r');plot(0.624090,1.517123,'.r');plot(0.483765,1.562396,'.r');plot(0.637334,1.497314,'.r');plot(0.352572,1.064090,'.r');plot(0.638582,1.501423,'.r');plot(0.657433,1.414799,'.r');plot(0.595080,1.581223,'.r');plot(0.757435,0.920452,'.r');plot(0.914455,0.120979,'.r');plot(0.010934,0.000614,'.r');plot(0.227803,0.457252,'.r');plot(0.344134,1.051190,'.r');plot(0.505978,1.612212,'.r');plot(0.062033,0.020286,'.r');plot(0.505513,1.610381,'.r');plot(0.212281,0.386672,'.r');plot(0.282353,0.717817,'.r');plot(0.699743,1.220270,'.r');plot(0.629986,1.527857,'.r');plot(0.940232,0.053930,'.r');plot(0.249928,0.555928,'.r');plot(0.741174,1.033843,'.r');plot(0.451034,1.467395,'.r');plot(0.767092,0.884509,'.r');plot(0.943673,0.044456,'.r');plot(0.348917,1.067746,'.r');plot(0.703019,1.226211,'.r');plot(0.745436,1.010543,'.r');plot(0.418412,1.386379,'.r');plot(0.783061,0.779709,'.r');plot(0.139236,0.140924,'.r');plot(0.053529,0.015355,'.r');plot(0.691389,1.293958,'.r');plot(0.341276,1.021811,'.r');plot(0.805587,0.650172,'.r');plot(0.589942,1.587779,'.r');plot(0.879173,0.258434,'.r');plot(0.900522,0.173810,'.r');plot(0.829725,0.508394,'.r');plot(0.695697,1.238735,'.r');plot(0.445640,1.450114,'.r');plot(0.944874,0.041222,'.r');plot(0.737664,1.036700,'.r');plot(0.357657,1.125901,'.r');plot(0.497779,1.593758,'.r');plot(0.080001,0.036312,'.r');plot(0.136060,0.133623,'.r');plot(0.058604,0.017853,'.r');plot(0.886802,0.227423,'.r');plot(0.148824,0.163626,'.r');plot(0.681388,1.313939,'.r');plot(0.747904,0.978324,'.r');plot(0.069882,0.026202,'.r');plot(0.890769,0.213362,'.r');plot(0.316040,0.914799,'.r');plot(0.673005,1.364564,'.r');plot(0.631079,1.523929,'.r');plot(0.910339,0.136187,'.r');plot(0.308188,0.856932,'.r');plot(0.524819,1.632169,'.r');plot(0.408714,1.332558,'.r');plot(0.442982,1.451570,'.r');plot(0.738350,1.034860,'.r');plot(0.372223,1.166780,'.r');plot(0.901467,0.170063,'.r');plot(0.317540,0.916356,'.r');plot(0.259813,0.611553,'.r');plot(0.143416,0.153659,'.r');plot(0.713870,1.168109,'.r');plot(0.229301,0.465867,'.r');plot(0.620651,1.571699,'.r');plot(0.791590,0.723013,'.r');plot(0.520185,1.635828,'.r');plot(0.620473,1.574440,'.r');plot(0.969925,0.009152,'.r');plot(0.634341,1.498144,'.r');plot(0.750111,0.955002,'.r');plot(0.923412,0.092512,'.r');plot(0.578909,1.608804,'.r');plot(0.113613,0.086458,'.r');plot(0.816682,0.590900,'.r');plot(0.063231,0.021435,'.r');plot(0.496597,1.592883,'.r');plot(0.406189,1.324341,'.r');plot(0.240832,0.517809,'.r');plot(0.240376,0.515617,'.r');plot(0.537796,1.627643,'.r');plot(0.113212,0.085738,'.r');plot(0.733895,1.056764,'.r');plot(0.886354,0.228859,'.r');plot(0.878976,0.259261,'.r');plot(0.082459,0.039713,'.r');plot(0.598018,1.598175,'.r');plot(0.117549,0.091945,'.r');plot(0.301506,0.830290,'.r');plot(0.657303,1.415153,'.r');plot(0.662314,1.404593,'.r');plot(0.194683,0.326306,'.r');plot(0.927181,0.082792,'.r');plot(0.369378,1.168123,'.r');plot(0.236362,0.507469,'.r');plot(0.029496,0.005131,'.r');plot(0.641720,1.491326,'.r');plot(0.832140,0.498817,'.r');plot(0.876394,0.271093,'.r');plot(0.079435,0.035643,'.r');plot(0.239190,0.511697,'.r');plot(0.384458,1.207266,'.r');plot(0.167765,0.228720,'.r');plot(0.014135,0.001821,'.r');plot(0.733168,1.060234,'.r');plot(0.587460,1.619280,'.r');plot(0.391973,1.257601,'.r');plot(0.554392,1.625860,'.r');plot(0.383015,1.198732,'.r');plot(0.487168,1.556941,'.r');plot(0.533524,1.650394,'.r');plot(0.393536,1.253462,'.r');plot(0.659373,1.413509,'.r');plot(0.550860,1.636797,'.r');plot(0.944170,0.043038,'.r');plot(0.291137,0.775248,'.r');plot(0.792189,0.718544,'.r');plot(0.020568,0.002737,'.r');plot(0.177601,0.264350,'.r');plot(0.429225,1.419432,'.r');plot(0.706141,1.205035,'.r');plot(0.306250,0.848532,'.r');plot(0.798827,0.706970,'.r');plot(0.417268,1.382743,'.r');plot(0.784413,0.774040,'.r');plot(0.801219,0.692139,'.r');plot(0.421100,1.390383,'.r');plot(0.493183,1.601210,'.r');plot(0.420431,1.389340,'.r');plot(0.616239,1.577153,'.r');plot(0.674337,1.359402,'.r');plot(0.547961,1.665064,'.r');plot(0.582971,1.632872,'.r');plot(0.426481,1.417227,'.r');plot(0.603231,1.594331,'.r');plot(0.671341,1.367355,'.r');plot(0.872391,0.294878,'.r');plot(0.407486,1.328122,'.r');plot(0.838233,0.467690,'.r');plot(0.853060,0.385713,'.r');plot(0.729189,1.070455,'.r');plot(0.940584,0.053184,'.r');plot(0.849034,0.405940,'.r');plot(0.230761,0.476166,'.r');plot(0.477808,1.568527,'.r');plot(0.634066,1.499827,'.r');plot(0.754376,0.937114,'.r');plot(0.618672,1.591071,'.r');plot(0.750556,0.951813,'.r');plot(0.097919,0.059399,'.r');plot(0.900858,0.172508,'.r');plot(0.663160,1.397796,'.r');plot(0.746851,0.992353,'.r');plot(0.444466,1.447714,'.r');plot(0.895399,0.191824,'.r');plot(0.207730,0.379839,'.r');plot(0.951805,0.030586,'.r');plot(0.774876,0.830337,'.r');plot(0.582079,1.627424,'.r');plot(0.070303,0.026539,'.r');plot(0.852637,0.387988,'.r');plot(0.212032,0.385912,'.r');plot(0.886396,0.228725,'.r');plot(0.944361,0.042523,'.r');plot(0.875856,0.273972,'.r');plot(0.990739,0.001299,'.r');plot(0.811540,0.621337,'.r');plot(0.549963,1.644041,'.r');plot(0.724544,1.100705,'.r');plot(0.143474,0.153810,'.r');plot(0.291956,0.778518,'.r');plot(0.244530,0.544604,'.r');plot(0.499512,1.598647,'.r');plot(0.044600,0.011036,'.r');plot(0.025042,0.004490,'.r');plot(0.141485,0.147863,'.r');plot(0.819272,0.578363,'.r');plot(0.484692,1.554939,'.r');plot(0.184221,0.280406,'.r');plot(0.342619,1.033976,'.r');plot(0.471332,1.554536,'.r');plot(0.836792,0.477103,'.r');plot(0.987257,0.000325,'.r');plot(0.841263,0.444717,'.r');plot(0.381184,1.199697,'.r');plot(0.331744,0.970110,'.r');plot(0.335942,0.999955,'.r');plot(0.916901,0.115451,'.r');plot(0.595680,1.585540,'.r');plot(0.917058,0.115131,'.r');plot(0.076404,0.032699,'.r');plot(0.498399,1.595200,'.r');plot(0.412060,1.348984,'.r');plot(0.601344,1.596423,'.r');plot(0.412145,1.349509,'.r');plot(0.656359,1.419505,'.r');plot(0.277321,0.681538,'.r');plot(0.166350,0.225910,'.r');plot(0.879906,0.255351,'.r');plot(0.976379,0.003057,'.r');plot(0.992351,0.000334,'.r');plot(0.934230,0.064312,'.r');plot(0.884396,0.235903,'.r');plot(0.163753,0.214912,'.r');plot(0.812632,0.614954,'.r');plot(0.100798,0.063390,'.r');plot(0.139354,0.141255,'.r');plot(0.784713,0.772835,'.r');plot(0.582291,1.628825,'.r');plot(0.147696,0.161148,'.r');plot(0.330020,0.965571,'.r');plot(0.877913,0.263830,'.r');plot(0.297207,0.807646,'.r');plot(0.871919,0.297495,'.r');plot(0.051876,0.014180,'.r');plot(0.438203,1.471928,'.r');plot(0.156420,0.192685,'.r');plot(0.372520,1.167159,'.r');plot(0.223564,0.441602,'.r');plot(0.520892,1.637072,'.r');plot(0.617084,1.585837,'.r');plot(0.925232,0.086451,'.r');plot(0.220888,0.432534,'.r');plot(0.307854,0.855222,'.r');plot(0.096002,0.056846,'.r');plot(0.797614,0.709024,'.r');plot(0.259606,0.610573,'.r');plot(0.033363,0.006701,'.r');plot(0.719791,1.131834,'.r');plot(0.733926,1.056604,'.r');plot(0.753581,0.939700,'.r');plot(0.815894,0.595038,'.r');plot(0.544561,1.690058,'.r');plot(0.950818,0.032602,'.r');plot(0.724687,1.099457,'.r');plot(0.804320,0.660871,'.r');plot(0.093399,0.052871,'.r');plot(0.098210,0.059777,'.r');plot(0.439497,1.473032,'.r');plot(0.117465,0.091826,'.r');plot(0.861614,0.337932,'.r');plot(0.961520,0.017292,'.r');plot(0.590607,1.580765,'.r');plot(0.678032,1.341097,'.r');plot(0.900166,0.175153,'.r');plot(0.082065,0.039137,'.r');plot(0.584087,1.636973,'.r');plot(0.563748,1.656665,'.r');plot(0.086373,0.044584,'.r');plot(0.896773,0.186677,'.r');plot(0.986275,-0.000158,'.r');plot(0.152831,0.180810,'.r');plot(0.430645,1.416081,'.r');plot(0.393961,1.253331,'.r');plot(0.657104,1.415805,'.r');plot(0.405640,1.323058,'.r');plot(0.426506,1.417334,'.r');plot(0.639938,1.501774,'.r');plot(0.362044,1.126078,'.r');plot(0.327511,0.964213,'.r');plot(0.729928,1.068654,'.r');plot(0.915956,0.117373,'.r');plot(0.307536,0.853720,'.r');plot(0.442663,1.453364,'.r');plot(0.994269,-0.000873,'.r');plot(0.204969,0.371929,'.r');plot(0.040529,0.008767,'.r');plot(0.060217,0.018777,'.r');plot(0.608841,1.574960,'.r');plot(0.341316,1.022105,'.r');plot(0.965604,0.010872,'.r');plot(0.784663,0.773035,'.r');plot(0.114117,0.087303,'.r');plot(0.409223,1.334610,'.r');plot(0.742571,1.031954,'.r');plot(0.738370,1.034820,'.r');plot(0.146310,0.159059,'.r');plot(0.786515,0.764519,'.r');plot(0.134030,0.129167,'.r');plot(0.847756,0.410846,'.r');plot(0.568613,1.658458,'.r');plot(0.108842,0.076644,'.r');plot(0.410526,1.340503,'.r');plot(0.080316,0.036707,'.r');plot(0.623238,1.527309,'.r');plot(0.285312,0.743950,'.r');plot(0.168589,0.229734,'.r');plot(0.980952,0.002845,'.r');plot(0.494576,1.597407,'.r');plot(0.758866,0.910554,'.r');plot(0.126908,0.114126,'.r');plot(0.709647,1.182141,'.r');plot(0.151563,0.174461,'.r');plot(0.727065,1.080286,'.r');plot(0.725339,1.093755,'.r');plot(0.413891,1.361470,'.r');plot(0.627547,1.519045,'.r');plot(0.903094,0.163235,'.r');plot(0.691793,1.291555,'.r');plot(0.057439,0.017367,'.r');plot(0.405041,1.321855,'.r');plot(0.903873,0.159994,'.r');plot(0.412727,1.353274,'.r');plot(0.856336,0.369628,'.r');plot(0.274999,0.672189,'.r');plot(0.144451,0.156055,'.r');plot(0.112439,0.084232,'.r');plot(0.675125,1.355704,'.r');plot(0.350259,1.061603,'.r');plot(0.549594,1.647519,'.r');plot(0.977012,0.003108,'.r');plot(0.369550,1.168207,'.r');plot(0.486217,1.551968,'.r');plot(0.642631,1.482462,'.r');plot(0.256053,0.588751,'.r');plot(0.493041,1.601404,'.r');plot(0.042822,0.010015,'.r');plot(0.234724,0.502519,'.r');plot(0.281737,0.712508,'.r');plot(0.362852,1.126747,'.r');plot(0.706262,1.203952,'.r');plot(0.958643,0.020581,'.r');plot(0.361400,1.126922,'.r');plot(0.082702,0.040069,'.r');plot(0.035959,0.007684,'.r');plot(0.787257,0.760021,'.r');plot(0.595780,1.586256,'.r');plot(0.617529,1.589038,'.r');plot(0.429451,1.418918,'.r');plot(0.260007,0.612480,'.r');plot(0.960231,0.019173,'.r');plot(0.346597,1.070983,'.r');plot(0.149961,0.167314,'.r');plot(0.458601,1.540009,'.r');plot(0.672381,1.366160,'.r');plot(0.988434,0.001019,'.r');plot(0.328756,0.965121,'.r');plot(0.197343,0.339954,'.r');plot(0.580846,1.618877,'.r');plot(0.401815,1.314603,'.r');plot(0.912340,0.128123,'.r');plot(0.629775,1.527985,'.r');plot(0.345880,1.067505,'.r');plot(0.590117,1.585804,'.r');plot(0.507465,1.620088,'.r');plot(0.460834,1.540248,'.r');plot(0.603171,1.594345,'.r');plot(0.470749,1.557507,'.r');plot(0.388752,1.256139,'.r');plot(0.184830,0.283059,'.r');plot(0.750803,0.950257,'.r');plot(0.439776,1.472188,'.r');plot(0.120342,0.097495,'.r');plot(0.769715,0.865622,'.r');plot(0.917164,0.114914,'.r');plot(0.317992,0.916306,'.r');plot(0.360604,1.128873,'.r');plot(0.337623,1.007763,'.r');plot(0.195073,0.328501,'.r');plot(0.481814,1.581279,'.r');plot(0.777863,0.812674,'.r');plot(0.170234,0.232178,'.r');plot(0.750079,0.955255,'.r');plot(0.134166,0.129488,'.r');plot(0.570333,1.650012,'.r');plot(0.199964,0.350166,'.r');plot(0.492260,1.601343,'.r');plot(0.400695,1.308689,'.r');plot(0.276859,0.679161,'.r');plot(0.313789,0.903087,'.r');plot(0.341941,1.027262,'.r');plot(0.023526,0.003946,'.r');plot(0.579549,1.611301,'.r');plot(0.409028,1.333811,'.r');plot(0.288889,0.766500,'.r');plot(0.477159,1.560615,'.r');plot(0.833490,0.493481,'.r');plot(0.447786,1.460341,'.r');plot(0.288375,0.764141,'.r');plot(0.722400,1.117660,'.r');plot(0.900947,0.172155,'.r');plot(0.179844,0.268370,'.r');plot(0.562104,1.649789,'.r');plot(0.005809,0.000404,'.r');plot(0.750951,0.949403,'.r');plot(0.032985,0.006514,'.r');plot(0.951379,0.031497,'.r');plot(0.795437,0.708387,'.r');plot(0.417660,1.384231,'.r');plot(0.305550,0.846046,'.r');plot(0.095308,0.055847,'.r');plot(0.773301,0.839176,'.r');plot(0.430102,1.417294,'.r');plot(0.512367,1.632118,'.r');plot(0.803038,0.673818,'.r');plot(0.577185,1.607450,'.r');plot(0.157131,0.193568,'.r');plot(0.097193,0.058455,'.r');plot(0.337570,1.007588,'.r');plot(0.558197,1.633338,'.r');plot(0.422600,1.394905,'.r');plot(0.181412,0.271045,'.r');plot(0.647693,1.466397,'.r');plot(0.904907,0.155897,'.r');plot(0.181314,0.270835,'.r');plot(0.771901,0.848382,'.r');plot(0.993166,-0.000267,'.r');plot(0.205419,0.373703,'.r');plot(0.766289,0.888349,'.r');plot(0.141745,0.148702,'.r');plot(0.952553,0.028887,'.r');plot(0.273313,0.670278,'.r');plot(0.475960,1.547635,'.r');plot(0.828920,0.512078,'.r');plot(0.473507,1.541514,'.r');plot(0.902050,0.167642,'.r');plot(0.978299,0.003390,'.r');plot(0.270086,0.673897,'.r');plot(0.060311,0.018843,'.r');plot(0.691345,1.294165,'.r');plot(0.385450,1.218008,'.r');plot(0.518246,1.628641,'.r');plot(0.008448,0.000266,'.r');plot(0.801884,0.685801,'.r');plot(0.441451,1.461912,'.r');plot(0.344063,1.050381,'.r');plot(0.662559,1.402786,'.r');plot(0.503690,1.606388,'.r');plot(0.987881,0.000704,'.r');plot(0.952049,0.030042,'.r');plot(0.719726,1.132146,'.r');plot(0.357496,1.124689,'.r');plot(0.937561,0.057717,'.r');plot(0.324017,0.944314,'.r');plot(0.802575,0.678694,'.r');plot(0.239497,0.512483,'.r');plot(0.478608,1.577445,'.r');plot(0.566640,1.662215,'.r');plot(0.481408,1.584039,'.r');plot(0.261792,0.622295,'.r');plot(0.312153,0.888491,'.r');plot(0.316864,0.916107,'.r');plot(0.223230,0.440566,'.r');plot(0.113231,0.085773,'.r');plot(0.153162,0.182406,'.r');plot(0.672500,1.365905,'.r');plot(0.919380,0.109240,'.r');plot(0.570913,1.646276,'.r');plot(0.657578,1.414463,'.r');plot(0.854814,0.376772,'.r');plot(0.910292,0.136377,'.r');plot(0.648177,1.468996,'.r');plot(0.852054,0.391143,'.r');plot(0.875955,0.273429,'.r');plot(0.583341,1.634650,'.r');plot(0.256321,0.590891,'.r');plot(0.743601,1.027285,'.r');plot(0.870206,0.305108,'.r');plot(0.393739,1.253324,'.r');plot(0.177943,0.265187,'.r');plot(0.048718,0.012507,'.r');plot(0.419788,1.388569,'.r');plot(0.880439,0.253082,'.r');plot(0.825040,0.537198,'.r');plot(0.885631,0.231294,'.r');plot(0.998169,0.000467,'.r');plot(0.774164,0.834211,'.r');plot(0.184822,0.283026,'.r');plot(0.861163,0.341180,'.r');plot(0.959680,0.019767,'.r');plot(0.198525,0.344786,'.r');plot(0.339998,1.014732,'.r');plot(0.789187,0.744678,'.r');plot(0.908957,0.141530,'.r');plot(0.193641,0.320383,'.r');plot(0.729826,1.068871,'.r');plot(0.937343,0.057976,'.r');plot(0.210457,0.382752,'.r');plot(0.140315,0.144113,'.r');plot(0.355798,1.105104,'.r');plot(0.715351,1.158800,'.r');plot(0.821869,0.562481,'.r');plot(0.000313,-0.000303,'.r');plot(0.115734,0.089588,'.r');plot(0.067469,0.024659,'.r');plot(0.305981,0.847562,'.r');plot(0.291415,0.776326,'.r');plot(0.208120,0.380390,'.r');plot(0.856183,0.370337,'.r');plot(0.263528,0.635792,'.r');plot(0.203977,0.367568,'.r');plot(0.292184,0.779488,'.r');plot(0.142969,0.152440,'.r');plot(0.959102,0.020262,'.r');plot(0.538138,1.629285,'.r');plot(0.309230,0.863244,'.r');plot(0.668868,1.365440,'.r');plot(0.743005,1.030397,'.r');plot(0.137790,0.137297,'.r');plot(0.530658,1.660726,'.r');plot(0.934152,0.064552,'.r');plot(0.471253,1.554998,'.r');plot(0.482618,1.574033,'.r');plot(0.306169,0.848238,'.r');plot(0.796450,0.708815,'.r');plot(0.388625,1.255235,'.r');plot(0.563051,1.653935,'.r');plot(0.141747,0.148708,'.r');plot(0.183450,0.277253,'.r');plot(0.989304,0.001367,'.r');plot(0.415750,1.374609,'.r');plot(0.975077,0.003437,'.r');plot(0.429633,1.418473,'.r');plot(0.753799,0.939036,'.r');plot(0.576820,1.608192,'.r');plot(0.772682,0.843039,'.r');plot(0.121095,0.099550,'.r');plot(0.736539,1.041553,'.r');plot(0.923308,0.092938,'.r');plot(0.942514,0.047961,'.r');plot(0.612406,1.546031,'.r');plot(0.720184,1.129953,'.r');plot(0.011948,0.000971,'.r');plot(0.881477,0.248550,'.r');plot(0.962780,0.015011,'.r');plot(0.916986,0.115278,'.r');plot(0.169315,0.230623,'.r');plot(0.463147,1.526998,'.r');plot(0.610145,1.561078,'.r');plot(0.166371,0.225966,'.r');plot(0.501402,1.603725,'.r');plot(0.697937,1.219308,'.r');plot(0.182988,0.275544,'.r');plot(0.226209,0.450315,'.r');plot(0.477186,1.560938,'.r');plot(0.826052,0.529434,'.r');plot(0.499878,1.599819,'.r');plot(0.265049,0.649901,'.r');plot(0.408167,1.330490,'.r');plot(0.707208,1.195875,'.r');plot(0.017307,0.002327,'.r');plot(0.749475,0.960488,'.r');plot(0.516257,1.622858,'.r');plot(0.785570,0.769217,'.r');plot(0.429567,1.418636,'.r');plot(0.313367,0.899637,'.r');plot(0.890993,0.212368,'.r');plot(0.553465,1.626367,'.r');plot(0.445781,1.450658,'.r');plot(0.180276,0.268997,'.r');plot(0.948396,0.035928,'.r');plot(0.012558,0.001217,'.r');plot(0.552565,1.628287,'.r');plot(0.960068,0.019362,'.r');plot(0.424133,1.403285,'.r');plot(0.331678,0.969813,'.r');plot(0.291469,0.776540,'.r');plot(0.628061,1.522243,'.r');plot(0.293775,0.787219,'.r');plot(0.934128,0.064627,'.r');plot(0.365571,1.144893,'.r');plot(0.654311,1.439795,'.r');plot(0.258799,0.606666,'.r');plot(0.330545,0.966288,'.r');plot(0.987449,0.000441,'.r');plot(0.627547,1.519047,'.r');plot(0.517150,1.624627,'.r');plot(0.384104,1.204312,'.r');plot(0.917712,0.113742,'.r');plot(0.030446,0.005385,'.r');plot(0.011447,0.000784,'.r');plot(0.783285,0.778709,'.r');plot(0.443277,1.450183,'.r');plot(0.110643,0.080391,'.r');plot(0.824977,0.537699,'.r');plot(0.460395,1.542091,'.r');plot(0.292266,0.779846,'.r');plot(0.447113,1.457070,'.r');plot(0.322482,0.930798,'.r');plot(0.255645,0.585394,'.r');plot(0.288479,0.764636,'.r');plot(0.245776,0.551956,'.r');plot(0.523297,1.634491,'.r');plot(0.875343,0.276883,'.r');plot(0.974051,0.004296,'.r');plot(0.782855,0.780664,'.r');plot(0.267913,0.670548,'.r');plot(0.288415,0.764332,'.r');plot(0.977485,0.003203,'.r');plot(0.448243,1.462261,'.r');plot(0.443829,1.448391,'.r');plot(0.993011,-0.000157,'.r');plot(0.023344,0.003868,'.r');plot(0.287160,0.757446,'.r');plot(0.217782,0.417309,'.r');plot(0.655756,1.424047,'.r');plot(0.425997,1.414895,'.r');plot(0.311889,0.885962,'.r');plot(0.531412,1.661339,'.r');plot(0.390304,1.261301,'.r');plot(0.093021,0.052264,'.r');plot(0.490962,1.595955,'.r');plot(0.739298,1.033713,'.r');plot(0.072124,0.028282,'.r');plot(0.178435,0.266200,'.r');plot(0.519246,1.632778,'.r');plot(0.429006,1.419874,'.r');plot(0.358358,1.129684,'.r');plot(0.952381,0.029285,'.r');plot(0.798176,0.708467,'.r');plot(0.188322,0.297341,'.r');plot(0.676423,1.349361,'.r');plot(0.355465,1.100242,'.r');plot(0.563613,1.656165,'.r');plot(0.175544,0.256511,'.r');plot(0.392341,1.256339,'.r');plot(0.127075,0.114403,'.r');plot(0.629499,1.527839,'.r');plot(0.662679,1.401849,'.r');plot(0.583157,1.633807,'.r');plot(0.221991,0.436549,'.r');plot(0.463377,1.526193,'.r');plot(0.614660,1.558158,'.r');plot(0.103348,0.067476,'.r');plot(0.467253,1.545314,'.r');plot(0.737204,1.038431,'.r');plot(0.355456,1.100109,'.r');plot(0.269894,0.673982,'.r');plot(0.401940,1.315088,'.r');plot(0.597799,1.597520,'.r');plot(0.787424,0.758898,'.r');plot(0.846049,0.417026,'.r');plot(0.873443,0.288536,'.r');plot(0.780873,0.791787,'.r');plot(0.177172,0.263123,'.r');plot(0.377236,1.198397,'.r');plot(0.466432,1.537586,'.r');plot(0.050161,0.013124,'.r');plot(0.662349,1.404345,'.r');plot(0.648133,1.468759,'.r');plot(0.055032,0.016299,'.r');plot(0.785178,0.770920,'.r');plot(0.798964,0.706525,'.r');plot(0.121410,0.100459,'.r');plot(0.888580,0.221764,'.r');plot(0.778387,0.809089,'.r');plot(0.709349,1.183218,'.r');plot(0.590504,1.581757,'.r');plot(0.099985,0.062188,'.r');plot(0.118913,0.094234,'.r');plot(0.735407,1.048018,'.r');plot(0.676321,1.349862,'.r');plot(0.336763,1.004411,'.r');plot(0.282931,0.722945,'.r');plot(0.879991,0.254992,'.r');plot(0.128714,0.117088,'.r');plot(0.316401,0.915539,'.r');plot(0.345511,1.064861,'.r');plot(0.968964,0.009638,'.r');plot(0.316268,0.915300,'.r');plot(0.186130,0.288784,'.r');plot(0.533548,1.650191,'.r');plot(0.719092,1.135246,'.r');plot(0.478270,1.573892,'.r');plot(0.495429,1.594799,'.r');plot(0.096235,0.057170,'.r');plot(0.093333,0.052765,'.r');plot(0.432674,1.418011,'.r');plot(0.499039,1.597115,'.r');plot(0.429207,1.419469,'.r');plot(0.646670,1.462034,'.r');plot(0.314052,0.905071,'.r');plot(0.471813,1.551499,'.r');plot(0.078435,0.034582,'.r');plot(0.126485,0.113403,'.r');plot(0.298321,0.814131,'.r');plot(0.489358,1.580517,'.r');plot(0.208094,0.380357,'.r');plot(0.955920,0.022541,'.r');plot(0.027527,0.004882,'.r');plot(0.283548,0.728493,'.r');plot(0.682185,1.305148,'.r');plot(0.896318,0.188294,'.r');plot(0.806976,0.641560,'.r');plot(0.830465,0.505308,'.r');plot(0.774386,0.832993,'.r');plot(0.794104,0.709712,'.r');plot(0.440206,1.470265,'.r');plot(0.748002,0.977066,'.r');plot(0.706694,1.200150,'.r');plot(0.913344,0.124436,'.r');plot(0.187102,0.292789,'.r');plot(0.836883,0.476553,'.r');plot(0.611152,1.551786,'.r');plot(0.081559,0.038403,'.r');plot(0.244153,0.541855,'.r');plot(0.762440,0.895761,'.r');plot(0.741987,1.033238,'.r');plot(0.041196,0.009082,'.r');plot(0.054114,0.015748,'.r');plot(0.785146,0.771053,'.r');plot(0.348796,1.068297,'.r');plot(0.916938,0.115375,'.r');plot(0.845167,0.420637,'.r');plot(0.307643,0.854212,'.r');

xlabel('$u$','Interpreter','latex','fontsize',25)
ylabel('$h_{50}^q$','Interpreter','latex','fontsize',25)

axis([0 1 0 2.5])

t = title('$q=5.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(us,y,'-b');

==> images/hqi/plot1Dq_8_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;
nu = 2;

figure(1)

us = 0.01:0.01:0.99;
x = [];
for u=us
	x = [x F_inverse(u)];
end



t=0.5;
q = 8.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(us,y); hold on
set(gca,'FontSize',18)

plot(0.226463,0.270762,'.r');

l=legend('$h_{50}^q$','$\bar{h}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(0.793561,0.384620,'.r');plot(0.231464,0.286093,'.r');plot(0.244010,0.341452,'.r');plot(0.259232,0.413408,'.r');plot(0.233766,0.300725,'.r');plot(0.450086,1.449926,'.r');plot(0.074834,0.006074,'.r');plot(0.107852,0.018393,'.r');plot(0.611313,1.439636,'.r');plot(0.825796,0.234074,'.r');plot(0.412818,1.290599,'.r');plot(0.810586,0.300164,'.r');plot(0.538338,1.609309,'.r');plot(0.790387,0.406930,'.r');plot(0.972004,0.000683,'.r');plot(0.742440,0.665236,'.r');plot(0.842966,0.171637,'.r');plot(0.294428,0.597838,'.r');plot(0.382267,1.117694,'.r');plot(0.504525,1.634413,'.r');plot(0.112836,0.021337,'.r');plot(0.261211,0.420562,'.r');plot(0.127574,0.034151,'.r');plot(0.079525,0.004662,'.r');plot(0.478721,1.540815,'.r');plot(0.228619,0.274705,'.r');plot(0.188376,0.143279,'.r');plot(0.129431,0.034440,'.r');plot(0.497617,1.587742,'.r');plot(0.068437,0.002943,'.r');plot(0.936668,0.006562,'.r');plot(0.235188,0.308606,'.r');plot(0.784781,0.426190,'.r');plot(0.866609,0.100435,'.r');plot(0.083276,0.007371,'.r');plot(0.783080,0.435524,'.r');plot(0.325747,0.773554,'.r');plot(0.383782,1.139059,'.r');plot(0.413354,1.290471,'.r');plot(0.192208,0.155108,'.r');plot(0.368628,1.050925,'.r');plot(0.783614,0.432300,'.r');plot(0.460033,1.519950,'.r');plot(0.283717,0.529940,'.r');plot(0.832863,0.206401,'.r');plot(0.427274,1.370329,'.r');plot(0.163031,0.085755,'.r');plot(0.549164,1.635891,'.r');plot(0.192078,0.154626,'.r');plot(0.114859,0.024198,'.r');plot(0.786907,0.419092,'.r');plot(0.471466,1.536677,'.r');plot(0.942231,0.005175,'.r');plot(0.565974,1.585705,'.r');plot(0.318556,0.736273,'.r');plot(0.247659,0.360164,'.r');plot(0.179010,0.120891,'.r');plot(0.244187,0.342651,'.r');plot(0.944318,0.003009,'.r');plot(0.596695,1.503290,'.r');plot(0.880058,0.073426,'.r');plot(0.546712,1.642509,'.r');plot(0.686431,1.041616,'.r');plot(0.990901,0.001227,'.r');plot(0.511649,1.618138,'.r');plot(0.153862,0.068803,'.r');plot(0.003701,0.000880,'.r');plot(0.411209,1.290282,'.r');plot(0.480577,1.552065,'.r');plot(0.301516,0.632286,'.r');plot(0.735366,0.716182,'.r');plot(0.486316,1.574866,'.r');plot(0.580448,1.584295,'.r');plot(0.553419,1.602162,'.r');plot(0.258407,0.410548,'.r');plot(0.301947,0.634162,'.r');plot(0.174083,0.107799,'.r');plot(0.181554,0.125910,'.r');plot(0.944535,0.002887,'.r');plot(0.739022,0.694157,'.r');plot(0.278216,0.506077,'.r');plot(0.754739,0.595773,'.r');plot(0.518213,1.632401,'.r');plot(0.227848,0.273155,'.r');plot(0.143132,0.052751,'.r');plot(0.797923,0.365069,'.r');plot(0.078540,0.004989,'.r');plot(0.792875,0.389645,'.r');plot(0.014743,0.001301,'.r');plot(0.183755,0.131606,'.r');plot(0.496408,1.600425,'.r');plot(0.411615,1.290751,'.r');plot(0.334361,0.839069,'.r');plot(0.531004,1.637742,'.r');plot(0.765625,0.535378,'.r');plot(0.735078,0.717911,'.r');plot(0.162911,0.085390,'.r');plot(0.325758,0.773554,'.r');plot(0.655765,1.205801,'.r');plot(0.679915,1.076790,'.r');plot(0.082971,0.007021,'.r');plot(0.677396,1.080756,'.r');plot(0.762078,0.555593,'.r');plot(0.820500,0.258984,'.r');plot(0.816564,0.270643,'.r');plot(0.049971,-0.000100,'.r');plot(0.489956,1.600364,'.r');plot(0.983463,-0.000828,'.r');plot(0.054755,0.002923,'.r');plot(0.103212,0.015857,'.r');plot(0.784493,0.427550,'.r');plot(0.864221,0.105591,'.r');plot(0.328108,0.776849,'.r');plot(0.628528,1.386025,'.r');plot(0.743586,0.657574,'.r');plot(0.782771,0.437465,'.r');plot(0.786281,0.420744,'.r');plot(0.988068,0.000531,'.r');plot(0.930438,0.011474,'.r');plot(0.325179,0.773530,'.r');plot(0.812822,0.287936,'.r');plot(0.059974,0.000887,'.r');plot(0.836736,0.191367,'.r');plot(0.127095,0.034089,'.r');plot(0.557903,1.604678,'.r');plot(0.711871,0.870272,'.r');plot(0.068598,0.002852,'.r');plot(0.289800,0.570193,'.r');plot(0.766072,0.534760,'.r');plot(0.380579,1.102483,'.r');plot(0.226770,0.271318,'.r');plot(0.336214,0.845463,'.r');plot(0.623517,1.368750,'.r');plot(0.561410,1.576215,'.r');plot(0.132850,0.039111,'.r');plot(0.300956,0.630023,'.r');plot(0.261739,0.422936,'.r');plot(0.248451,0.362247,'.r');plot(0.404367,1.224190,'.r');plot(0.989966,0.001463,'.r');plot(0.605854,1.477509,'.r');plot(0.304666,0.650371,'.r');plot(0.277930,0.504526,'.r');plot(0.071158,0.002895,'.r');plot(0.512794,1.624995,'.r');plot(0.553659,1.601974,'.r');plot(0.615088,1.452084,'.r');plot(0.752615,0.607164,'.r');plot(0.214155,0.224625,'.r');plot(0.792559,0.392015,'.r');plot(0.200614,0.177741,'.r');plot(0.292679,0.587049,'.r');plot(0.454446,1.486237,'.r');plot(0.560827,1.581074,'.r');plot(0.916677,0.019120,'.r');plot(0.821084,0.256498,'.r');plot(0.252631,0.376851,'.r');plot(0.196983,0.169972,'.r');plot(0.720216,0.825557,'.r');plot(0.574562,1.532387,'.r');plot(0.719879,0.828300,'.r');plot(0.972573,0.000142,'.r');plot(0.018094,-0.000380,'.r');plot(0.573571,1.538307,'.r');plot(0.039213,-0.000514,'.r');plot(0.579255,1.574150,'.r');plot(0.459646,1.520237,'.r');plot(0.702179,0.938515,'.r');plot(0.413063,1.290508,'.r');plot(0.772906,0.495320,'.r');plot(0.813800,0.282411,'.r');plot(0.852271,0.141062,'.r');plot(0.719740,0.829395,'.r');plot(0.596991,1.501557,'.r');plot(0.317396,0.726813,'.r');plot(0.672965,1.095186,'.r');plot(0.299773,0.625527,'.r');plot(0.372241,1.059960,'.r');plot(0.370727,1.054432,'.r');plot(0.550115,1.626200,'.r');plot(0.311943,0.702414,'.r');plot(0.649767,1.263020,'.r');plot(0.001303,-0.000889,'.r');plot(0.685683,1.045462,'.r');plot(0.614953,1.451959,'.r');plot(0.744106,0.654860,'.r');plot(0.052579,0.001363,'.r');plot(0.495183,1.613964,'.r');plot(0.645631,1.298842,'.r');plot(0.212275,0.217168,'.r');plot(0.263726,0.434125,'.r');plot(0.000301,-0.001275,'.r');plot(0.530779,1.637758,'.r');plot(0.881365,0.070352,'.r');plot(0.318355,0.734537,'.r');plot(0.311446,0.700393,'.r');plot(0.560850,1.580869,'.r');plot(0.401889,1.216590,'.r');plot(0.313158,0.706611,'.r');plot(0.976519,-0.000694,'.r');plot(0.546160,1.638820,'.r');plot(0.356863,0.968698,'.r');plot(0.317002,0.723989,'.r');plot(0.371058,1.055325,'.r');plot(0.944219,0.003073,'.r');plot(0.925659,0.011843,'.r');plot(0.468572,1.510509,'.r');plot(0.771443,0.511477,'.r');plot(0.298503,0.620419,'.r');plot(0.900856,0.037799,'.r');plot(0.084288,0.008390,'.r');plot(0.247156,0.358545,'.r');plot(0.173514,0.105832,'.r');plot(0.207291,0.200654,'.r');plot(0.736616,0.709316,'.r');plot(0.414783,1.292813,'.r');plot(0.904436,0.031113,'.r');plot(0.881515,0.069944,'.r');plot(0.623691,1.368736,'.r');plot(0.184071,0.132479,'.r');plot(0.835904,0.193465,'.r');plot(0.775855,0.469109,'.r');plot(0.035690,0.001665,'.r');plot(0.303827,0.644465,'.r');plot(0.200106,0.176395,'.r');plot(0.951051,0.003776,'.r');plot(0.416984,1.309111,'.r');plot(0.929532,0.012020,'.r');plot(0.847252,0.153786,'.r');plot(0.077169,0.005784,'.r');plot(0.320634,0.754742,'.r');plot(0.866644,0.100381,'.r');plot(0.263597,0.433322,'.r');plot(0.446508,1.461442,'.r');plot(0.000731,-0.001165,'.r');plot(0.455199,1.494343,'.r');plot(0.740309,0.683474,'.r');plot(0.141111,0.048283,'.r');plot(0.778353,0.459256,'.r');plot(0.110192,0.018294,'.r');plot(0.649620,1.265205,'.r');plot(0.262854,0.428834,'.r');plot(0.259450,0.414133,'.r');plot(0.657102,1.207316,'.r');plot(0.329210,0.783128,'.r');plot(0.690569,1.022116,'.r');plot(0.226223,0.270297,'.r');plot(0.874913,0.080592,'.r');plot(0.305371,0.655894,'.r');plot(0.377109,1.089050,'.r');plot(0.951999,0.002858,'.r');plot(0.142737,0.051766,'.r');plot(0.063363,0.003221,'.r');plot(0.468307,1.508205,'.r');plot(0.728786,0.775513,'.r');plot(0.820176,0.260239,'.r');plot(0.639743,1.306424,'.r');plot(0.445011,1.469201,'.r');plot(0.275416,0.487693,'.r');plot(0.005895,0.001104,'.r');plot(0.836384,0.192189,'.r');plot(0.254469,0.388911,'.r');plot(0.253677,0.383476,'.r');plot(0.552427,1.605367,'.r');plot(0.450803,1.452611,'.r');plot(0.865150,0.103184,'.r');plot(0.761846,0.557757,'.r');plot(0.095110,0.012588,'.r');plot(0.291734,0.581474,'.r');plot(0.666926,1.165477,'.r');plot(0.141917,0.049855,'.r');plot(0.398926,1.209804,'.r');plot(0.570131,1.584744,'.r');plot(0.680853,1.073084,'.r');plot(0.946049,0.002780,'.r');plot(0.450174,1.450153,'.r');plot(0.383211,1.130346,'.r');plot(0.845040,0.161458,'.r');plot(0.834025,0.200579,'.r');plot(0.195936,0.167580,'.r');plot(0.327004,0.774095,'.r');plot(0.687629,1.035835,'.r');plot(0.068972,0.002671,'.r');plot(0.914059,0.020984,'.r');plot(0.346156,0.917860,'.r');plot(0.381227,1.107169,'.r');plot(0.068086,0.003159,'.r');plot(0.269733,0.460298,'.r');plot(0.624090,1.369218,'.r');plot(0.483765,1.569978,'.r');plot(0.637334,1.322008,'.r');plot(0.352572,0.952009,'.r');plot(0.638582,1.313431,'.r');plot(0.657433,1.207870,'.r');plot(0.595080,1.511783,'.r');plot(0.757435,0.589048,'.r');plot(0.914455,0.020448,'.r');plot(0.010934,-0.001088,'.r');plot(0.227803,0.273075,'.r');plot(0.344134,0.882890,'.r');plot(0.505978,1.637869,'.r');plot(0.062033,0.001942,'.r');plot(0.505513,1.638073,'.r');plot(0.212281,0.217196,'.r');plot(0.282353,0.523089,'.r');plot(0.699743,0.955251,'.r');plot(0.629986,1.381439,'.r');plot(0.940232,0.007150,'.r');plot(0.249928,0.365718,'.r');plot(0.741174,0.675798,'.r');plot(0.451034,1.453868,'.r');plot(0.767092,0.533932,'.r');plot(0.943673,0.003519,'.r');plot(0.348917,0.945887,'.r');plot(0.703019,0.935430,'.r');plot(0.745436,0.649811,'.r');plot(0.418412,1.325553,'.r');plot(0.783061,0.435644,'.r');plot(0.139236,0.046177,'.r');plot(0.053529,0.002206,'.r');plot(0.691389,1.018171,'.r');plot(0.341276,0.843628,'.r');plot(0.805587,0.321082,'.r');plot(0.589942,1.512470,'.r');plot(0.879173,0.074937,'.r');plot(0.900522,0.038355,'.r');plot(0.829725,0.221515,'.r');plot(0.695697,0.992589,'.r');plot(0.445640,1.466525,'.r');plot(0.944874,0.002750,'.r');plot(0.737664,0.703411,'.r');plot(0.357657,0.973576,'.r');plot(0.497779,1.586407,'.r');plot(0.080001,0.004661,'.r');plot(0.136060,0.044583,'.r');plot(0.058604,0.001319,'.r');plot(0.886802,0.057645,'.r');plot(0.148824,0.061126,'.r');plot(0.681388,1.070450,'.r');plot(0.747904,0.641789,'.r');plot(0.069882,0.002470,'.r');plot(0.890769,0.052431,'.r');plot(0.316040,0.718036,'.r');plot(0.673005,1.094850,'.r');plot(0.631079,1.373879,'.r');plot(0.910339,0.027516,'.r');plot(0.308188,0.679892,'.r');plot(0.524819,1.640331,'.r');plot(0.408714,1.275038,'.r');plot(0.442982,1.466264,'.r');plot(0.738350,0.699019,'.r');plot(0.372223,1.059870,'.r');plot(0.901467,0.036669,'.r');plot(0.317540,0.727907,'.r');plot(0.259813,0.415345,'.r');plot(0.143416,0.053467,'.r');plot(0.713870,0.854205,'.r');plot(0.229301,0.276504,'.r');plot(0.620651,1.391411,'.r');plot(0.791590,0.399179,'.r');plot(0.520185,1.623291,'.r');plot(0.620473,1.394038,'.r');plot(0.969925,0.001841,'.r');plot(0.634341,1.344885,'.r');plot(0.750111,0.627804,'.r');plot(0.923412,0.013851,'.r');plot(0.578909,1.570081,'.r');plot(0.113613,0.022556,'.r');plot(0.816682,0.270291,'.r');plot(0.063231,0.003097,'.r');plot(0.496597,1.598241,'.r');plot(0.406189,1.242748,'.r');plot(0.240832,0.323031,'.r');plot(0.240376,0.321430,'.r');plot(0.537796,1.616143,'.r');plot(0.113212,0.021933,'.r');plot(0.733895,0.726191,'.r');plot(0.886354,0.058193,'.r');plot(0.878976,0.075214,'.r');plot(0.082459,0.006428,'.r');plot(0.598018,1.495891,'.r');plot(0.117549,0.025224,'.r');plot(0.301506,0.632244,'.r');plot(0.657303,1.207654,'.r');plot(0.662314,1.198874,'.r');plot(0.194683,0.163988,'.r');plot(0.927181,0.011883,'.r');plot(0.369378,1.052013,'.r');plot(0.236362,0.313097,'.r');plot(0.029496,-0.000969,'.r');plot(0.641720,1.299072,'.r');plot(0.832140,0.210226,'.r');plot(0.876394,0.078088,'.r');plot(0.079435,0.004675,'.r');plot(0.239190,0.318517,'.r');plot(0.384458,1.149847,'.r');plot(0.167765,0.095365,'.r');plot(0.014135,0.001114,'.r');plot(0.733168,0.732398,'.r');plot(0.587460,1.522082,'.r');plot(0.391973,1.169481,'.r');plot(0.554392,1.602532,'.r');plot(0.383015,1.127502,'.r');plot(0.487168,1.577741,'.r');plot(0.533524,1.641388,'.r');plot(0.393536,1.165743,'.r');plot(0.659373,1.209091,'.r');plot(0.550860,1.618182,'.r');plot(0.944170,0.003107,'.r');plot(0.291137,0.578012,'.r');plot(0.792189,0.394794,'.r');plot(0.020568,-0.001156,'.r');plot(0.177601,0.118158,'.r');plot(0.429225,1.384251,'.r');plot(0.706141,0.927427,'.r');plot(0.306250,0.663293,'.r');plot(0.798827,0.362440,'.r');plot(0.417268,1.312203,'.r');plot(0.784413,0.427945,'.r');plot(0.801219,0.351265,'.r');plot(0.421100,1.350333,'.r');plot(0.493183,1.624123,'.r');plot(0.420431,1.345955,'.r');plot(0.616239,1.449696,'.r');plot(0.674337,1.086120,'.r');plot(0.547961,1.643571,'.r');plot(0.582971,1.578128,'.r');plot(0.426481,1.365272,'.r');plot(0.603231,1.488753,'.r');plot(0.671341,1.112304,'.r');plot(0.872391,0.087750,'.r');plot(0.407486,1.260020,'.r');plot(0.838233,0.188450,'.r');plot(0.853060,0.138481,'.r');plot(0.729189,0.772317,'.r');plot(0.940584,0.006919,'.r');plot(0.849034,0.149677,'.r');plot(0.230761,0.282307,'.r');plot(0.477808,1.538107,'.r');plot(0.634066,1.347229,'.r');plot(0.754376,0.597111,'.r');plot(0.618672,1.422973,'.r');plot(0.750556,0.624146,'.r');plot(0.097919,0.012307,'.r');plot(0.900858,0.037795,'.r');plot(0.663160,1.193918,'.r');plot(0.746851,0.645698,'.r');plot(0.444466,1.470379,'.r');plot(0.895399,0.042797,'.r');plot(0.207730,0.201910,'.r');plot(0.951805,0.003065,'.r');plot(0.774876,0.475857,'.r');plot(0.582079,1.584686,'.r');plot(0.070303,0.002516,'.r');plot(0.852637,0.139875,'.r');plot(0.212032,0.216201,'.r');plot(0.886396,0.058139,'.r');plot(0.944361,0.002983,'.r');plot(0.875856,0.078847,'.r');plot(0.990739,0.001302,'.r');plot(0.811540,0.295243,'.r');plot(0.549963,1.627852,'.r');plot(0.724544,0.794635,'.r');plot(0.143474,0.053613,'.r');plot(0.291956,0.582768,'.r');plot(0.244530,0.344940,'.r');plot(0.499512,1.581445,'.r');plot(0.044600,0.002107,'.r');plot(0.025042,0.001456,'.r');plot(0.141485,0.048966,'.r');plot(0.819272,0.263290,'.r');plot(0.484692,1.572029,'.r');plot(0.184221,0.132894,'.r');plot(0.342619,0.858230,'.r');plot(0.471332,1.535748,'.r');plot(0.836792,0.191243,'.r');plot(0.987257,-0.000199,'.r');plot(0.841263,0.179760,'.r');plot(0.381184,1.106818,'.r');plot(0.331744,0.810474,'.r');plot(0.335942,0.845373,'.r');plot(0.916901,0.019113,'.r');plot(0.595680,1.508965,'.r');plot(0.917058,0.019115,'.r');plot(0.076404,0.006133,'.r');plot(0.498399,1.582518,'.r');plot(0.412060,1.290868,'.r');plot(0.601344,1.488659,'.r');plot(0.412145,1.290859,'.r');plot(0.656359,1.206208,'.r');plot(0.277321,0.500940,'.r');plot(0.166350,0.093856,'.r');plot(0.879906,0.073719,'.r');plot(0.976379,-0.000795,'.r');plot(0.992351,0.000126,'.r');plot(0.934230,0.006964,'.r');plot(0.884396,0.061815,'.r');plot(0.163753,0.087922,'.r');plot(0.812632,0.289039,'.r');plot(0.100798,0.012637,'.r');plot(0.139354,0.046251,'.r');plot(0.784713,0.426501,'.r');plot(0.582291,1.583525,'.r');plot(0.147696,0.060523,'.r');plot(0.330020,0.790226,'.r');plot(0.877913,0.076448,'.r');plot(0.297207,0.614248,'.r');plot(0.871919,0.089266,'.r');plot(0.051876,0.000744,'.r');plot(0.438203,1.396996,'.r');plot(0.156420,0.073583,'.r');plot(0.372520,1.061387,'.r');plot(0.223564,0.261908,'.r');plot(0.520892,1.622418,'.r');plot(0.617084,1.443540,'.r');plot(0.925232,0.012013,'.r');plot(0.220888,0.248904,'.r');plot(0.307854,0.677129,'.r');plot(0.096002,0.012817,'.r');plot(0.797614,0.365905,'.r');plot(0.259606,0.414652,'.r');plot(0.033363,0.000959,'.r');plot(0.719791,0.828996,'.r');plot(0.733926,0.725948,'.r');plot(0.753581,0.600910,'.r');plot(0.815894,0.272855,'.r');plot(0.544561,1.619859,'.r');plot(0.950818,0.003952,'.r');plot(0.724687,0.794048,'.r');plot(0.804320,0.329016,'.r');plot(0.093399,0.011103,'.r');plot(0.098210,0.012199,'.r');plot(0.439497,1.417314,'.r');plot(0.117465,0.025233,'.r');plot(0.861614,0.114442,'.r');plot(0.961520,0.001827,'.r');plot(0.590607,1.512945,'.r');plot(0.678032,1.080390,'.r');plot(0.900166,0.038892,'.r');plot(0.082065,0.005993,'.r');plot(0.584087,1.564975,'.r');plot(0.563748,1.570494,'.r');plot(0.086373,0.009082,'.r');plot(0.896773,0.041573,'.r');plot(0.986275,-0.000995,'.r');plot(0.152831,0.066489,'.r');plot(0.430645,1.390525,'.r');plot(0.393961,1.166685,'.r');plot(0.657104,1.207319,'.r');plot(0.405640,1.236101,'.r');plot(0.426506,1.365413,'.r');plot(0.639938,1.305402,'.r');plot(0.362044,1.007774,'.r');plot(0.327511,0.774987,'.r');plot(0.729928,0.765644,'.r');plot(0.915956,0.019264,'.r');plot(0.307536,0.674441,'.r');plot(0.442663,1.463807,'.r');plot(0.994269,-0.001315,'.r');plot(0.204969,0.193226,'.r');plot(0.040529,-0.000618,'.r');plot(0.060217,0.000905,'.r');plot(0.608841,1.449600,'.r');plot(0.341316,0.843935,'.r');plot(0.965604,-0.000685,'.r');plot(0.784663,0.426732,'.r');plot(0.114117,0.023290,'.r');plot(0.409223,1.280039,'.r');plot(0.742571,0.664248,'.r');plot(0.738370,0.698881,'.r');plot(0.146310,0.059297,'.r');plot(0.786515,0.420099,'.r');plot(0.134030,0.041541,'.r');plot(0.847756,0.152524,'.r');plot(0.568613,1.596093,'.r');plot(0.108842,0.018122,'.r');plot(0.410526,1.288399,'.r');plot(0.080316,0.004726,'.r');plot(0.623238,1.369079,'.r');plot(0.285312,0.540008,'.r');plot(0.168589,0.095957,'.r');plot(0.980952,0.001241,'.r');plot(0.494576,1.619170,'.r');plot(0.758866,0.582786,'.r');plot(0.126908,0.034048,'.r');plot(0.709647,0.897052,'.r');plot(0.151563,0.063971,'.r');plot(0.727065,0.785447,'.r');plot(0.725339,0.791625,'.r');plot(0.413891,1.290751,'.r');plot(0.627547,1.384895,'.r');plot(0.903094,0.033378,'.r');plot(0.691793,1.016187,'.r');plot(0.057439,0.002119,'.r');plot(0.405041,1.229795,'.r');plot(0.903873,0.031964,'.r');plot(0.412727,1.290639,'.r');plot(0.856336,0.128850,'.r');plot(0.274999,0.484625,'.r');plot(0.144451,0.055978,'.r');plot(0.112439,0.020718,'.r');plot(0.675125,1.083242,'.r');plot(0.350259,0.949920,'.r');plot(0.549594,1.631737,'.r');plot(0.977012,-0.000298,'.r');plot(0.369550,1.052257,'.r');plot(0.486217,1.574629,'.r');plot(0.642631,1.298148,'.r');plot(0.256053,0.399330,'.r');plot(0.493041,1.624007,'.r');plot(0.042822,0.000924,'.r');plot(0.234724,0.306295,'.r');plot(0.281737,0.520508,'.r');plot(0.362852,1.015505,'.r');plot(0.706262,0.926902,'.r');plot(0.958643,0.002401,'.r');plot(0.361400,1.001838,'.r');plot(0.082702,0.006707,'.r');plot(0.035959,0.001580,'.r');plot(0.787257,0.418237,'.r');plot(0.595780,1.508446,'.r');plot(0.617529,1.438820,'.r');plot(0.429451,1.385608,'.r');plot(0.260007,0.416005,'.r');plot(0.960231,0.002620,'.r');plot(0.346597,0.924304,'.r');plot(0.149961,0.061898,'.r');plot(0.458601,1.518824,'.r');plot(0.672381,1.100646,'.r');plot(0.988434,0.000827,'.r');plot(0.328756,0.780067,'.r');plot(0.197343,0.170698,'.r');plot(0.580846,1.585935,'.r');plot(0.401815,1.216560,'.r');plot(0.912340,0.024056,'.r');plot(0.629775,1.382538,'.r');plot(0.345880,0.913504,'.r');plot(0.590117,1.512516,'.r');plot(0.507465,1.630874,'.r');plot(0.460834,1.518069,'.r');plot(0.603171,1.488807,'.r');plot(0.470749,1.531137,'.r');plot(0.388752,1.188414,'.r');plot(0.184830,0.134556,'.r');plot(0.750803,0.622051,'.r');plot(0.439776,1.422137,'.r');plot(0.120342,0.025656,'.r');plot(0.769715,0.526169,'.r');plot(0.917164,0.019119,'.r');plot(0.317992,0.731493,'.r');plot(0.360604,0.994915,'.r');plot(0.337623,0.842662,'.r');plot(0.195073,0.165195,'.r');plot(0.481814,1.560719,'.r');plot(0.777863,0.460776,'.r');plot(0.170234,0.097545,'.r');plot(0.750079,0.628062,'.r');plot(0.134166,0.041804,'.r');plot(0.570333,1.582321,'.r');plot(0.199964,0.176042,'.r');plot(0.492260,1.621372,'.r');plot(0.400695,1.215921,'.r');plot(0.276859,0.497957,'.r');plot(0.313789,0.708655,'.r');plot(0.341941,0.849781,'.r');plot(0.023526,0.000861,'.r');plot(0.579549,1.577280,'.r');plot(0.409028,1.278237,'.r');plot(0.288889,0.564593,'.r');plot(0.477159,1.537601,'.r');plot(0.833490,0.203169,'.r');plot(0.447786,1.453773,'.r');plot(0.288375,0.561283,'.r');plot(0.722400,0.807254,'.r');plot(0.900947,0.037639,'.r');plot(0.179844,0.122404,'.r');plot(0.562104,1.571862,'.r');plot(0.005809,0.001139,'.r');plot(0.750951,0.620793,'.r');plot(0.032985,0.000657,'.r');plot(0.951379,0.003489,'.r');plot(0.795437,0.373400,'.r');plot(0.417660,1.316682,'.r');plot(0.305550,0.657360,'.r');plot(0.095308,0.012674,'.r');plot(0.773301,0.490968,'.r');plot(0.430102,1.388823,'.r');plot(0.512367,1.622113,'.r');plot(0.803038,0.338378,'.r');plot(0.577185,1.547522,'.r');plot(0.157131,0.074482,'.r');plot(0.097193,0.012590,'.r');plot(0.337570,0.842833,'.r');plot(0.558197,1.603262,'.r');plot(0.422600,1.355564,'.r');plot(0.181412,0.125585,'.r');plot(0.647693,1.288711,'.r');plot(0.904907,0.030536,'.r');plot(0.181314,0.125365,'.r');plot(0.771901,0.506573,'.r');plot(0.993166,-0.000604,'.r');plot(0.205419,0.194804,'.r');plot(0.766289,0.534544,'.r');plot(0.141745,0.049489,'.r');plot(0.952553,0.002248,'.r');plot(0.273313,0.473242,'.r');plot(0.475960,1.539213,'.r');plot(0.828920,0.224366,'.r');plot(0.473507,1.543773,'.r');plot(0.902050,0.035497,'.r');plot(0.978299,0.000819,'.r');plot(0.270086,0.461043,'.r');plot(0.060311,0.000921,'.r');plot(0.691345,1.018388,'.r');plot(0.385450,1.165225,'.r');plot(0.518246,1.632217,'.r');plot(0.008448,-0.000710,'.r');plot(0.801884,0.346842,'.r');plot(0.441451,1.449727,'.r');plot(0.344063,0.881624,'.r');plot(0.662559,1.197495,'.r');plot(0.503690,1.627115,'.r');plot(0.987881,0.000368,'.r');plot(0.952049,0.002804,'.r');plot(0.719726,0.829506,'.r');plot(0.357496,0.972562,'.r');plot(0.937561,0.006964,'.r');plot(0.324017,0.772585,'.r');plot(0.802575,0.341843,'.r');plot(0.239497,0.319127,'.r');plot(0.478608,1.540355,'.r');plot(0.566640,1.590890,'.r');plot(0.481408,1.557993,'.r');plot(0.261792,0.423188,'.r');plot(0.312153,0.703197,'.r');plot(0.316864,0.723050,'.r');plot(0.223230,0.260413,'.r');plot(0.113231,0.021963,'.r');plot(0.153162,0.067223,'.r');plot(0.672500,1.099460,'.r');plot(0.919380,0.018937,'.r');plot(0.570913,1.574492,'.r');plot(0.657578,1.208104,'.r');plot(0.854814,0.132911,'.r');plot(0.910292,0.027578,'.r');plot(0.648177,1.283973,'.r');plot(0.852054,0.141755,'.r');plot(0.875955,0.078696,'.r');plot(0.583341,1.574255,'.r');plot(0.256321,0.400907,'.r');plot(0.743601,0.657484,'.r');plot(0.870206,0.094236,'.r');plot(0.393739,1.166082,'.r');plot(0.177943,0.118871,'.r');plot(0.048718,0.000300,'.r');plot(0.419788,1.340476,'.r');plot(0.880439,0.072631,'.r');plot(0.825040,0.237048,'.r');plot(0.885631,0.059274,'.r');plot(0.998169,0.000597,'.r');plot(0.774164,0.482108,'.r');plot(0.184822,0.134536,'.r');plot(0.861163,0.116025,'.r');plot(0.959680,0.002697,'.r');plot(0.198525,0.172958,'.r');plot(0.339998,0.838050,'.r');plot(0.789187,0.412623,'.r');plot(0.908957,0.028807,'.r');plot(0.193641,0.160423,'.r');plot(0.729826,0.766621,'.r');plot(0.937343,0.006860,'.r');plot(0.210457,0.210269,'.r');plot(0.140315,0.047126,'.r');plot(0.355798,0.962743,'.r');plot(0.715351,0.848503,'.r');plot(0.821869,0.252766,'.r');plot(0.000313,-0.001273,'.r');plot(0.115734,0.024911,'.r');plot(0.067469,0.003568,'.r');plot(0.305981,0.660984,'.r');plot(0.291415,0.579621,'.r');plot(0.208120,0.203017,'.r');plot(0.856183,0.129221,'.r');plot(0.263528,0.432889,'.r');plot(0.203977,0.189545,'.r');plot(0.292184,0.584105,'.r');plot(0.142969,0.052342,'.r');plot(0.959102,0.002597,'.r');plot(0.538138,1.611829,'.r');plot(0.309230,0.687847,'.r');plot(0.668868,1.143983,'.r');plot(0.743005,0.661178,'.r');plot(0.137790,0.045588,'.r');plot(0.530658,1.637808,'.r');plot(0.934152,0.007030,'.r');plot(0.471253,1.535172,'.r');plot(0.482618,1.565408,'.r');plot(0.306169,0.662596,'.r');plot(0.796450,0.369352,'.r');plot(0.388625,1.188603,'.r');plot(0.563051,1.569415,'.r');plot(0.141747,0.049493,'.r');plot(0.183450,0.130766,'.r');plot(0.989304,0.001333,'.r');plot(0.415750,1.298013,'.r');plot(0.975077,-0.001299,'.r');plot(0.429633,1.386621,'.r');plot(0.753799,0.599746,'.r');plot(0.576820,1.543252,'.r');plot(0.772682,0.497834,'.r');plot(0.121095,0.026403,'.r');plot(0.736539,0.709726,'.r');plot(0.923308,0.014003,'.r');plot(0.942514,0.004824,'.r');plot(0.612406,1.442270,'.r');plot(0.720184,0.825824,'.r');plot(0.011948,-0.000458,'.r');plot(0.881477,0.070047,'.r');plot(0.962780,0.000586,'.r');plot(0.916986,0.019113,'.r');plot(0.169315,0.096523,'.r');plot(0.463147,1.506187,'.r');plot(0.610145,1.441480,'.r');plot(0.166371,0.093886,'.r');plot(0.501402,1.597119,'.r');plot(0.697937,0.972572,'.r');plot(0.182988,0.129511,'.r');plot(0.226209,0.270268,'.r');plot(0.477186,1.537600,'.r');plot(0.826052,0.233159,'.r');plot(0.499878,1.582887,'.r');plot(0.265049,0.442468,'.r');plot(0.408167,1.268759,'.r');plot(0.707208,0.921526,'.r');plot(0.017307,0.000244,'.r');plot(0.749475,0.632648,'.r');plot(0.516257,1.640118,'.r');plot(0.785570,0.423002,'.r');plot(0.429567,1.386265,'.r');plot(0.313367,0.707283,'.r');plot(0.890993,0.051964,'.r');plot(0.553465,1.602110,'.r');plot(0.445781,1.465781,'.r');plot(0.180276,0.123218,'.r');plot(0.948396,0.004120,'.r');plot(0.012558,0.000030,'.r');plot(0.552565,1.604677,'.r');plot(0.960068,0.002661,'.r');plot(0.424133,1.357542,'.r');plot(0.331678,0.809637,'.r');plot(0.291469,0.579936,'.r');plot(0.628061,1.385901,'.r');plot(0.293775,0.593758,'.r');plot(0.934128,0.007050,'.r');plot(0.365571,1.039109,'.r');plot(0.654311,1.208663,'.r');plot(0.258799,0.411940,'.r');plot(0.330545,0.795815,'.r');plot(0.987449,-0.000023,'.r');plot(0.627547,1.384897,'.r');plot(0.517150,1.637732,'.r');plot(0.384104,1.144159,'.r');plot(0.917712,0.019154,'.r');plot(0.030446,-0.001004,'.r');plot(0.011447,-0.000811,'.r');plot(0.783285,0.434268,'.r');plot(0.443277,1.468030,'.r');plot(0.110643,0.018570,'.r');plot(0.824977,0.237314,'.r');plot(0.460395,1.519305,'.r');plot(0.292266,0.584590,'.r');plot(0.447113,1.457625,'.r');plot(0.322482,0.767485,'.r');plot(0.255645,0.396807,'.r');plot(0.288479,0.561960,'.r');plot(0.245776,0.352451,'.r');plot(0.523297,1.631250,'.r');plot(0.875343,0.079725,'.r');plot(0.974051,-0.001039,'.r');plot(0.782855,0.436936,'.r');plot(0.267913,0.455971,'.r');plot(0.288415,0.561543,'.r');plot(0.977485,0.000122,'.r');plot(0.448243,1.451668,'.r');plot(0.443829,1.470040,'.r');plot(0.993011,-0.000472,'.r');plot(0.023344,0.000731,'.r');plot(0.287160,0.553008,'.r');plot(0.217782,0.236585,'.r');plot(0.655756,1.205800,'.r');plot(0.425997,1.362766,'.r');plot(0.311889,0.702204,'.r');plot(0.531412,1.637948,'.r');plot(0.390304,1.180890,'.r');plot(0.093021,0.010654,'.r');plot(0.490962,1.610991,'.r');plot(0.739298,0.692004,'.r');plot(0.072124,0.003701,'.r');plot(0.178435,0.119831,'.r');plot(0.519246,1.626803,'.r');plot(0.429006,1.382832,'.r');plot(0.358358,0.978154,'.r');plot(0.952381,0.002439,'.r');plot(0.798176,0.364375,'.r');plot(0.188322,0.143150,'.r');plot(0.676423,1.081221,'.r');plot(0.355465,0.961060,'.r');plot(0.563613,1.570099,'.r');plot(0.175544,0.112718,'.r');plot(0.392341,1.167693,'.r');plot(0.127075,0.034085,'.r');plot(0.629499,1.383771,'.r');plot(0.662679,1.196800,'.r');plot(0.583157,1.576258,'.r');plot(0.221991,0.254379,'.r');plot(0.463377,1.504853,'.r');plot(0.614660,1.451450,'.r');plot(0.103348,0.016061,'.r');plot(0.467253,1.500785,'.r');plot(0.737204,0.706094,'.r');plot(0.355456,0.961016,'.r');plot(0.269894,0.460634,'.r');plot(0.401940,1.216613,'.r');plot(0.597799,1.497017,'.r');plot(0.787424,0.417833,'.r');plot(0.846049,0.157465,'.r');plot(0.873443,0.084435,'.r');plot(0.780873,0.448995,'.r');plot(0.177172,0.117195,'.r');plot(0.377236,1.089559,'.r');plot(0.466432,1.497528,'.r');plot(0.050161,-0.000094,'.r');plot(0.662349,1.198681,'.r');plot(0.648133,1.284440,'.r');plot(0.055032,0.002991,'.r');plot(0.785178,0.424487,'.r');plot(0.798964,0.361994,'.r');plot(0.121410,0.026811,'.r');plot(0.888580,0.055805,'.r');plot(0.778387,0.459149,'.r');plot(0.709349,0.900672,'.r');plot(0.590504,1.512823,'.r');plot(0.099985,0.012125,'.r');plot(0.118913,0.025115,'.r');plot(0.735407,0.715947,'.r');plot(0.676321,1.081298,'.r');plot(0.336763,0.844918,'.r');plot(0.282931,0.525784,'.r');plot(0.879991,0.073557,'.r');plot(0.128714,0.034240,'.r');plot(0.316401,0.720108,'.r');plot(0.345511,0.907379,'.r');plot(0.968964,0.001624,'.r');plot(0.316268,0.719321,'.r');plot(0.186130,0.137924,'.r');plot(0.533548,1.641414,'.r');plot(0.719092,0.834127,'.r');plot(0.478270,1.539187,'.r');plot(0.495429,1.611474,'.r');plot(0.096235,0.012813,'.r');plot(0.093333,0.011026,'.r');plot(0.432674,1.388342,'.r');plot(0.499039,1.580904,'.r');plot(0.429207,1.384137,'.r');plot(0.646670,1.295682,'.r');plot(0.314052,0.709535,'.r');plot(0.471813,1.538842,'.r');plot(0.078435,0.005043,'.r');plot(0.126485,0.033907,'.r');plot(0.298321,0.619621,'.r');plot(0.489358,1.594085,'.r');plot(0.208094,0.202943,'.r');plot(0.955920,0.000606,'.r');plot(0.027527,0.000249,'.r');plot(0.283548,0.528995,'.r');plot(0.682185,1.066021,'.r');plot(0.896318,0.041890,'.r');plot(0.806976,0.314444,'.r');plot(0.830465,0.218471,'.r');plot(0.774386,0.480047,'.r');plot(0.794104,0.380908,'.r');plot(0.440206,1.429615,'.r');plot(0.748002,0.641344,'.r');plot(0.706694,0.924742,'.r');plot(0.913344,0.022151,'.r');plot(0.187102,0.140261,'.r');plot(0.836883,0.191048,'.r');plot(0.611152,1.439574,'.r');plot(0.081559,0.005491,'.r');plot(0.244153,0.342420,'.r');plot(0.762440,0.552325,'.r');plot(0.741987,0.668827,'.r');plot(0.041196,-0.000343,'.r');plot(0.054114,0.002624,'.r');plot(0.785146,0.424615,'.r');plot(0.348796,0.945275,'.r');plot(0.916938,0.019113,'.r');plot(0.845167,0.160908,'.r');plot(0.307643,0.675351,'.r');

xlabel('$u$','Interpreter','latex','fontsize',25)
ylabel('$h_{50}^q$','Interpreter','latex','fontsize',25)

axis([0 1 0 2.5])

t = title('$q=8.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(us,y,'-b');

==> images/plot1D.m <==
close all
clear all

figure(1)

x = -3:0.01:3;
t=0;
w = exp(t+x); y = w./(1+w);
plot(x,y); hold on
set(gca,'FontSize',18)

plot(-0.002493,0.501675,'.r');


l=legend('$y_0$','$\bar{y}_0^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);

plot(0.071126,0.521271,'.r');plot(-0.080084,0.473606,'.r');plot(-0.063471,0.480082,'.r');plot(0.015605,0.504479,'.r');plot(0.000691,0.507271,'.r');plot(0.150095,0.542239,'.r');plot(-0.130346,0.469438,'.r');plot(0.604105,0.643516,'.r');plot(-0.233676,0.438483,'.r');plot(-0.317124,0.422157,'.r');plot(0.100924,0.521474,'.r');plot(0.187208,0.543904,'.r');plot(0.067589,0.512646,'.r');plot(-0.026360,0.491172,'.r');plot(-0.305260,0.422752,'.r');plot(-0.411045,0.399874,'.r');plot(-0.189363,0.450071,'.r');plot(-0.032357,0.497509,'.r');plot(0.020909,0.507604,'.r');plot(-0.430206,0.392414,'.r');plot(-0.747365,0.328068,'.r');plot(-0.023185,0.492175,'.r');plot(-0.011280,0.505323,'.r');plot(-0.256514,0.446709,'.r');plot(0.081229,0.518747,'.r');plot(0.158496,0.542942,'.r');plot(0.088517,0.528159,'.r');plot(-0.134856,0.458228,'.r');plot(0.222273,0.549474,'.r');plot(0.001007,0.506903,'.r');plot(-0.351334,0.408018,'.r');plot(0.182103,0.539473,'.r');plot(-0.022068,0.490634,'.r');plot(0.100794,0.521398,'.r');plot(-0.012181,0.499861,'.r');plot(-0.077334,0.481294,'.r');plot(-0.279564,0.432160,'.r');plot(-0.130270,0.469348,'.r');plot(0.146066,0.538138,'.r');plot(-0.174317,0.452215,'.r');plot(0.331627,0.581282,'.r');plot(-0.256006,0.446014,'.r');plot(-0.099583,0.469193,'.r');plot(-0.611540,0.356774,'.r');plot(-0.668121,0.329656,'.r');plot(0.181404,0.540735,'.r');plot(0.341284,0.585180,'.r');plot(-0.054304,0.492412,'.r');plot(0.012738,0.501453,'.r');plot(0.035858,0.510117,'.r');plot(-0.005255,0.497321,'.r');plot(0.033239,0.509882,'.r');plot(0.006801,0.495734,'.r');plot(0.185833,0.541153,'.r');plot(0.746727,0.670282,'.r');plot(-0.134641,0.458651,'.r');plot(0.109558,0.528073,'.r');plot(-0.000824,0.499620,'.r');plot(0.143965,0.528899,'.r');plot(0.005548,0.510867,'.r');plot(0.460051,0.611418,'.r');plot(0.060432,0.521070,'.r');plot(0.559780,0.657399,'.r');plot(0.206663,0.550786,'.r');plot(-0.055905,0.487583,'.r');plot(0.026833,0.509405,'.r');plot(-0.094261,0.479103,'.r');plot(-0.020100,0.501230,'.r');plot(-0.003982,0.496350,'.r');plot(0.009636,0.501704,'.r');plot(0.002009,0.499776,'.r');plot(0.281097,0.573195,'.r');plot(-0.394307,0.407740,'.r');plot(0.081301,0.518728,'.r');plot(-0.241246,0.444369,'.r');plot(-0.540238,0.369209,'.r');plot(0.012507,0.500909,'.r');plot(-0.073989,0.479435,'.r');plot(-0.297585,0.416957,'.r');plot(-0.001023,0.499232,'.r');plot(-0.446859,0.389821,'.r');plot(-0.082469,0.476377,'.r');plot(-0.114458,0.463894,'.r');plot(-0.273795,0.424477,'.r');plot(0.047693,0.510134,'.r');plot(0.118755,0.541040,'.r');plot(-0.091639,0.472476,'.r');plot(-0.245318,0.436512,'.r');plot(-0.007263,0.501550,'.r');plot(-0.216005,0.447596,'.r');plot(0.127505,0.524524,'.r');plot(0.086584,0.522093,'.r');plot(0.353927,0.580935,'.r');plot(0.159061,0.542806,'.r');plot(0.273146,0.570940,'.r');plot(0.220275,0.544555,'.r');plot(0.257166,0.569028,'.r');plot(-0.745984,0.328326,'.r');plot(-0.149477,0.456750,'.r');plot(0.241106,0.553524,'.r');plot(0.143373,0.528162,'.r');plot(-0.011481,0.504734,'.r');plot(0.115193,0.522727,'.r');plot(0.045542,0.522051,'.r');plot(0.478700,0.614621,'.r');plot(0.059158,0.512104,'.r');plot(-0.138573,0.464807,'.r');plot(0.000458,0.506726,'.r');plot(-0.096565,0.476625,'.r');plot(0.001137,0.506375,'.r');plot(-0.034467,0.493582,'.r');plot(0.366168,0.588502,'.r');plot(0.286529,0.569980,'.r');plot(0.028555,0.497314,'.r');plot(-0.138788,0.465404,'.r');plot(0.028734,0.496845,'.r');plot(-0.017371,0.491183,'.r');plot(-0.009547,0.498881,'.r');plot(0.003476,0.505286,'.r');plot(-0.017886,0.490155,'.r');plot(0.041189,0.511036,'.r');plot(-0.072401,0.483993,'.r');plot(0.013379,0.503659,'.r');plot(-0.024406,0.492619,'.r');plot(0.579536,0.655227,'.r');plot(-0.216529,0.446406,'.r');plot(-0.365025,0.414288,'.r');plot(0.008633,0.503416,'.r');plot(0.074047,0.521724,'.r');plot(-0.802414,0.302744,'.r');plot(0.015381,0.506594,'.r');plot(-0.991889,0.283310,'.r');plot(-0.074345,0.478906,'.r');plot(-0.272059,0.422601,'.r');plot(-0.068840,0.472325,'.r');plot(0.060045,0.518961,'.r');plot(0.050865,0.516496,'.r');plot(0.061362,0.524062,'.r');plot(-0.973718,0.283633,'.r');plot(-0.351065,0.407988,'.r');plot(0.154025,0.534892,'.r');plot(0.006527,0.497443,'.r');plot(-0.011222,0.505416,'.r');plot(-0.008045,0.498628,'.r');plot(-0.059802,0.492628,'.r');plot(-0.062115,0.487739,'.r');plot(-0.026438,0.491476,'.r');plot(-0.149899,0.456806,'.r');plot(-0.068179,0.472506,'.r');plot(-0.395954,0.408415,'.r');plot(0.037094,0.511583,'.r');plot(-0.038001,0.480843,'.r');plot(-0.305346,0.422875,'.r');plot(0.294893,0.570290,'.r');plot(0.581581,0.654227,'.r');plot(0.221968,0.548374,'.r');plot(0.027564,0.504541,'.r');plot(0.576285,0.656619,'.r');plot(-0.338979,0.411937,'.r');plot(0.179508,0.545535,'.r');plot(-2.580396,0.106836,'.r');plot(0.123397,0.528230,'.r');plot(-0.042161,0.496293,'.r');plot(-0.185106,0.453804,'.r');plot(0.089278,0.527447,'.r');plot(0.038411,0.510641,'.r');plot(0.199337,0.549854,'.r');plot(-0.008838,0.497088,'.r');plot(-0.477480,0.382208,'.r');plot(0.047446,0.510982,'.r');plot(0.109102,0.529643,'.r');plot(0.075189,0.523379,'.r');plot(0.209367,0.561963,'.r');plot(-0.341714,0.411355,'.r');plot(0.053679,0.517633,'.r');plot(-0.178943,0.457305,'.r');plot(-0.085661,0.476848,'.r');plot(-0.092929,0.474963,'.r');plot(0.037890,0.510347,'.r');plot(-0.028476,0.496456,'.r');plot(0.144993,0.532627,'.r');plot(-0.037678,0.482575,'.r');plot(-0.268832,0.422845,'.r');plot(-0.210429,0.455756,'.r');plot(0.015795,0.502254,'.r');plot(0.124039,0.523649,'.r');plot(0.400170,0.613724,'.r');plot(0.030673,0.517515,'.r');plot(0.026343,0.510818,'.r');plot(0.009383,0.502725,'.r');plot(-0.105312,0.480374,'.r');plot(0.210741,0.565943,'.r');plot(0.321365,0.578004,'.r');plot(-0.104658,0.480466,'.r');plot(-0.027073,0.494388,'.r');plot(0.171667,0.536617,'.r');plot(0.725742,0.666140,'.r');plot(0.538155,0.642057,'.r');plot(0.010893,0.498280,'.r');plot(0.084899,0.513298,'.r');plot(-0.134654,0.458623,'.r');plot(0.225761,0.564556,'.r');plot(-0.258103,0.447529,'.r');plot(0.628166,0.645670,'.r');plot(0.396781,0.609887,'.r');plot(-0.062773,0.482983,'.r');plot(-0.210961,0.455895,'.r');plot(0.029047,0.497114,'.r');plot(-0.014792,0.497107,'.r');plot(0.125154,0.519092,'.r');plot(-0.040554,0.502128,'.r');plot(-0.584146,0.359854,'.r');plot(-0.569525,0.363847,'.r');plot(0.460221,0.611357,'.r');plot(0.110830,0.524619,'.r');plot(-0.027198,0.494936,'.r');plot(0.032470,0.520108,'.r');plot(0.088204,0.528004,'.r');plot(0.239957,0.553374,'.r');plot(-0.324242,0.409641,'.r');plot(0.073050,0.519352,'.r');plot(-0.486060,0.378261,'.r');plot(-0.019442,0.499941,'.r');plot(-0.131240,0.469397,'.r');plot(-0.204480,0.449471,'.r');plot(-0.096894,0.475231,'.r');plot(0.027573,0.504465,'.r');plot(-0.010198,0.502422,'.r');plot(-0.043131,0.487955,'.r');plot(0.013943,0.506444,'.r');plot(0.046680,0.515600,'.r');plot(-0.216007,0.447591,'.r');plot(-0.014423,0.494120,'.r');plot(-0.070688,0.481278,'.r');plot(0.099060,0.520774,'.r');plot(-0.088079,0.478058,'.r');plot(0.054178,0.515897,'.r');plot(-0.313622,0.427172,'.r');plot(-0.079917,0.473846,'.r');plot(-0.152785,0.455377,'.r');plot(-0.076709,0.481500,'.r');plot(0.545993,0.648757,'.r');plot(0.077882,0.514560,'.r');plot(0.161367,0.539694,'.r');plot(0.606065,0.643048,'.r');plot(0.055725,0.504312,'.r');plot(-0.469309,0.383418,'.r');plot(0.162649,0.537698,'.r');plot(0.009818,0.500910,'.r');plot(0.297214,0.569803,'.r');plot(-0.014389,0.493857,'.r');plot(-0.053160,0.490486,'.r');plot(-0.119522,0.474005,'.r');plot(-0.246931,0.433618,'.r');plot(0.089085,0.527742,'.r');plot(-0.476932,0.382352,'.r');plot(0.063189,0.524719,'.r');plot(0.053291,0.518176,'.r');plot(0.326243,0.578533,'.r');plot(0.050560,0.516109,'.r');plot(0.135019,0.530556,'.r');plot(0.594584,0.647250,'.r');plot(-0.123340,0.472749,'.r');plot(0.093736,0.524246,'.r');plot(0.110107,0.526383,'.r');plot(-0.008379,0.497604,'.r');plot(0.086919,0.523927,'.r');plot(-0.471047,0.383281,'.r');plot(0.085413,0.515394,'.r');plot(0.257583,0.569417,'.r');plot(0.612624,0.642346,'.r');plot(0.141535,0.533615,'.r');plot(-0.115601,0.463822,'.r');plot(0.525862,0.633842,'.r');plot(-0.206545,0.451024,'.r');plot(-0.009556,0.498925,'.r');plot(-0.229732,0.440778,'.r');plot(0.186204,0.541875,'.r');plot(-0.133673,0.461623,'.r');plot(-0.279840,0.432386,'.r');plot(0.052149,0.517569,'.r');plot(0.139174,0.546707,'.r');plot(0.024908,0.511393,'.r');plot(-0.138995,0.465922,'.r');plot(0.013815,0.505784,'.r');plot(-0.065051,0.481460,'.r');plot(-0.598439,0.358316,'.r');plot(0.054560,0.513713,'.r');plot(-0.208307,0.453499,'.r');plot(-0.235472,0.440381,'.r');plot(-0.080231,0.473460,'.r');plot(0.147800,0.544685,'.r');plot(-0.276549,0.428515,'.r');plot(-0.059905,0.493285,'.r');plot(-0.051610,0.492797,'.r');plot(-0.059357,0.489127,'.r');plot(0.441206,0.610247,'.r');plot(0.033608,0.505833,'.r');plot(-0.055946,0.487292,'.r');plot(0.142912,0.528459,'.r');plot(-0.001860,0.500572,'.r');plot(0.082884,0.514796,'.r');plot(0.243202,0.553649,'.r');plot(0.080749,0.518431,'.r');plot(-0.366582,0.413918,'.r');plot(-0.270608,0.421980,'.r');plot(-0.397102,0.408699,'.r');plot(-0.060893,0.495188,'.r');plot(0.133596,0.523927,'.r');plot(0.566395,0.658583,'.r');plot(0.197197,0.551804,'.r');plot(-0.064533,0.480471,'.r');plot(0.010306,0.499076,'.r');plot(-0.153019,0.455200,'.r');plot(-0.041095,0.503604,'.r');plot(-0.219501,0.442668,'.r');plot(-1.233818,0.204678,'.r');plot(-0.032975,0.494901,'.r');plot(0.242774,0.553657,'.r');plot(0.023268,0.511330,'.r');plot(0.185951,0.541378,'.r');plot(0.299308,0.569019,'.r');plot(0.041456,0.509401,'.r');plot(-0.025565,0.489840,'.r');plot(0.211676,0.567027,'.r');plot(-0.135879,0.457716,'.r');plot(-0.060648,0.495520,'.r');plot(0.451682,0.614035,'.r');plot(-0.071714,0.484515,'.r');plot(-0.219247,0.442742,'.r');plot(0.161784,0.539001,'.r');plot(-0.287477,0.429859,'.r');plot(0.110701,0.524893,'.r');plot(0.062865,0.525054,'.r');plot(-0.124969,0.464829,'.r');plot(-0.278486,0.431079,'.r');plot(-0.068104,0.472679,'.r');plot(0.193117,0.550311,'.r');plot(0.193448,0.550508,'.r');plot(0.058212,0.503637,'.r');plot(-0.399219,0.408762,'.r');plot(0.210589,0.565630,'.r');plot(-0.202667,0.449616,'.r');plot(0.130774,0.528260,'.r');plot(-0.007356,0.501255,'.r');plot(-0.148488,0.456308,'.r');plot(0.169330,0.533459,'.r');plot(-0.042641,0.491540,'.r');plot(-0.061755,0.490545,'.r');plot(0.054371,0.514882,'.r');plot(0.734334,0.667351,'.r');plot(-0.682282,0.326206,'.r');plot(-0.168093,0.456821,'.r');plot(0.347029,0.582570,'.r');plot(-0.089813,0.475308,'.r');plot(-0.164107,0.462775,'.r');plot(-0.610727,0.356924,'.r');plot(-0.099578,0.469187,'.r');plot(0.381119,0.587364,'.r');plot(0.175942,0.548686,'.r');plot(0.032190,0.523081,'.r');plot(-0.136235,0.458121,'.r');plot(0.134404,0.526917,'.r');plot(0.384702,0.589996,'.r');plot(0.057476,0.499132,'.r');plot(-0.186410,0.453683,'.r');plot(-0.032260,0.497832,'.r');plot(0.137316,0.545709,'.r');plot(0.039308,0.513391,'.r');plot(-0.006832,0.502404,'.r');plot(0.119130,0.543021,'.r');plot(0.422885,0.597103,'.r');plot(-0.519224,0.362306,'.r');plot(-0.007881,0.499250,'.r');plot(0.053756,0.517445,'.r');plot(0.205102,0.546082,'.r');plot(-0.377955,0.403975,'.r');plot(-0.043323,0.487119,'.r');plot(-0.754358,0.326372,'.r');plot(-0.041712,0.500545,'.r');plot(-0.040751,0.503146,'.r');plot(0.121985,0.539494,'.r');plot(-0.106849,0.480160,'.r');plot(-0.030786,0.496782,'.r');plot(0.091053,0.524302,'.r');plot(-0.054412,0.492513,'.r');plot(0.363779,0.587279,'.r');plot(-0.069534,0.474709,'.r');plot(0.110067,0.526495,'.r');plot(-0.137273,0.460635,'.r');plot(0.007838,0.499062,'.r');plot(-0.033184,0.494042,'.r');plot(0.095080,0.523122,'.r');plot(-0.057349,0.478755,'.r');plot(-0.117076,0.466004,'.r');plot(0.183679,0.538521,'.r');plot(0.077407,0.516054,'.r');plot(-0.014919,0.498093,'.r');plot(0.031914,0.524997,'.r');plot(-0.114976,0.463675,'.r');plot(0.107383,0.534939,'.r');plot(0.114132,0.521720,'.r');plot(-0.476968,0.382343,'.r');plot(0.011361,0.498707,'.r');plot(-0.035103,0.495863,'.r');plot(0.018543,0.494217,'.r');plot(-0.324401,0.409468,'.r');plot(-0.023960,0.493260,'.r');plot(-0.212195,0.455325,'.r');plot(-0.175343,0.454572,'.r');plot(-0.519056,0.362273,'.r');plot(-0.402562,0.407592,'.r');plot(-0.086539,0.477236,'.r');plot(0.016986,0.486842,'.r');plot(0.038981,0.512231,'.r');plot(0.026055,0.511080,'.r');plot(0.068356,0.516398,'.r');plot(0.748938,0.670947,'.r');plot(-0.097964,0.470862,'.r');plot(-0.165172,0.463123,'.r');plot(0.182344,0.539149,'.r');plot(0.370294,0.588967,'.r');plot(-1.062459,0.270743,'.r');plot(0.211345,0.566815,'.r');plot(0.088319,0.528097,'.r');plot(-0.360054,0.412828,'.r');plot(-0.147181,0.455452,'.r');plot(0.163103,0.537120,'.r');plot(0.199519,0.549578,'.r');plot(0.129163,0.529891,'.r');plot(0.053334,0.518145,'.r');plot(0.134933,0.529992,'.r');plot(0.056449,0.499561,'.r');plot(-0.338974,0.411937,'.r');plot(0.133186,0.523316,'.r');plot(-0.067996,0.472980,'.r');plot(-0.023793,0.493252,'.r');plot(-0.170084,0.450688,'.r');plot(-0.028764,0.495841,'.r');plot(-0.297499,0.416989,'.r');plot(0.164013,0.536191,'.r');plot(0.407614,0.613154,'.r');plot(-0.072535,0.483686,'.r');plot(-0.020136,0.501162,'.r');plot(-0.029431,0.494497,'.r');plot(0.417376,0.601250,'.r');plot(-0.058948,0.485467,'.r');plot(-0.003869,0.496792,'.r');plot(0.482666,0.617893,'.r');plot(0.056632,0.498867,'.r');plot(-0.055355,0.490835,'.r');plot(0.162715,0.537609,'.r');plot(-0.289649,0.426739,'.r');plot(-0.132654,0.465602,'.r');plot(0.122245,0.537572,'.r');plot(-0.120139,0.475903,'.r');plot(-0.643338,0.342806,'.r');plot(-0.050668,0.493245,'.r');plot(-0.347176,0.408688,'.r');plot(-0.061153,0.494285,'.r');plot(2.755479,0.849970,'.r');plot(-0.095045,0.480069,'.r');plot(-0.157878,0.453386,'.r');plot(-0.391084,0.405793,'.r');plot(-0.059316,0.488761,'.r');plot(-0.538134,0.368724,'.r');plot(0.260781,0.569520,'.r');plot(0.866098,0.712171,'.r');plot(0.240338,0.553418,'.r');plot(0.112585,0.522310,'.r');plot(-0.330245,0.408063,'.r');plot(0.066958,0.511116,'.r');plot(0.069478,0.521602,'.r');plot(0.010551,0.498532,'.r');plot(-0.637714,0.346177,'.r');plot(-0.028847,0.495643,'.r');plot(0.136913,0.543679,'.r');plot(0.046408,0.517557,'.r');plot(-0.003343,0.499308,'.r');plot(-0.171352,0.448748,'.r');plot(-0.047661,0.478148,'.r');plot(0.425142,0.596833,'.r');plot(0.009847,0.500783,'.r');plot(0.133464,0.523664,'.r');plot(0.077127,0.517193,'.r');plot(-0.001212,0.499181,'.r');plot(-0.772083,0.319463,'.r');plot(-0.636597,0.346824,'.r');plot(-0.488940,0.376267,'.r');plot(-0.109473,0.477158,'.r');plot(0.079946,0.516578,'.r');plot(0.312303,0.573543,'.r');plot(0.037372,0.511068,'.r');plot(-0.004838,0.495789,'.r');plot(-0.026009,0.490143,'.r');plot(0.133914,0.524830,'.r');plot(-0.033363,0.493423,'.r');plot(-0.083302,0.477390,'.r');plot(-0.053167,0.490492,'.r');plot(0.003082,0.500378,'.r');plot(0.496259,0.628091,'.r');plot(-0.314350,0.426429,'.r');plot(0.075807,0.522454,'.r');plot(0.033209,0.510257,'.r');plot(-0.271165,0.422093,'.r');plot(0.021450,0.506397,'.r');plot(-0.052067,0.491600,'.r');plot(0.006687,0.496285,'.r');plot(-0.759229,0.324823,'.r');plot(-0.207604,0.452467,'.r');plot(-0.228534,0.442642,'.r');plot(-0.120808,0.477289,'.r');plot(0.173604,0.542516,'.r');plot(0.022254,0.507461,'.r');plot(0.293518,0.570314,'.r');plot(-0.126732,0.460822,'.r');plot(0.031033,0.522206,'.r');plot(-0.153730,0.454682,'.r');plot(0.012401,0.500683,'.r');plot(0.292656,0.570242,'.r');plot(0.087611,0.526804,'.r');plot(0.764607,0.676668,'.r');plot(0.342251,0.584934,'.r');plot(-0.021246,0.494564,'.r');plot(0.012864,0.501795,'.r');plot(0.478614,0.614555,'.r');plot(0.000529,0.506958,'.r');plot(-0.203468,0.449430,'.r');plot(0.055470,0.506447,'.r');plot(0.124303,0.522119,'.r');plot(-0.583503,0.359970,'.r');plot(-0.269055,0.422628,'.r');plot(-0.069944,0.476961,'.r');plot(-0.178431,0.457591,'.r');plot(-0.015952,0.500898,'.r');plot(-0.046569,0.485124,'.r');plot(-0.065732,0.481807,'.r');plot(-0.026411,0.491371,'.r');plot(-0.040496,0.501731,'.r');plot(-0.606137,0.357604,'.r');plot(-0.010253,0.502726,'.r');plot(0.011940,0.499772,'.r');plot(-0.048167,0.477770,'.r');plot(0.211031,0.566437,'.r');plot(0.135777,0.535962,'.r');plot(-0.158247,0.453517,'.r');plot(-0.038767,0.482283,'.r');plot(-0.153207,0.455059,'.r');plot(0.211045,0.566458,'.r');plot(-0.608301,0.357316,'.r');plot(0.171777,0.536891,'.r');plot(-0.051471,0.493112,'.r');plot(0.085005,0.513652,'.r');plot(-0.013565,0.490426,'.r');plot(0.201812,0.545729,'.r');plot(-0.433560,0.392744,'.r');plot(0.397000,0.610201,'.r');plot(0.297097,0.569840,'.r');plot(-0.217600,0.444372,'.r');plot(-0.182371,0.454039,'.r');plot(-0.197512,0.447418,'.r');plot(-0.220859,0.442975,'.r');plot(0.149366,0.544230,'.r');plot(-0.089605,0.475823,'.r');plot(-0.113115,0.465874,'.r');plot(-0.003861,0.496823,'.r');plot(-0.132440,0.466390,'.r');plot(-0.003227,0.499848,'.r');plot(0.214055,0.563011,'.r');plot(-0.126994,0.460952,'.r');plot(-0.020805,0.497802,'.r');plot(-0.014604,0.495568,'.r');plot(0.074508,0.522795,'.r');plot(0.016417,0.493510,'.r');plot(-0.073437,0.480890,'.r');plot(0.054007,0.516633,'.r');plot(-0.631135,0.349810,'.r');plot(0.409017,0.611806,'.r');plot(0.047143,0.512515,'.r');plot(-0.270648,0.421983,'.r');plot(0.174633,0.545762,'.r');plot(0.311763,0.573022,'.r');plot(-0.011832,0.502763,'.r');plot(0.010023,0.500051,'.r');plot(0.522399,0.632555,'.r');plot(0.019930,0.508605,'.r');plot(-0.763491,0.323236,'.r');plot(-0.002962,0.500889,'.r');plot(-0.011863,0.502533,'.r');plot(-0.077324,0.481306,'.r');plot(-0.354059,0.408902,'.r');plot(0.095647,0.522328,'.r');plot(0.164835,0.535554,'.r');plot(-0.060694,0.495498,'.r');plot(0.150495,0.540906,'.r');plot(-0.145299,0.455753,'.r');plot(-0.365084,0.414282,'.r');plot(-0.069887,0.476630,'.r');plot(0.034367,0.502578,'.r');plot(-0.202612,0.449632,'.r');plot(-0.719717,0.328837,'.r');plot(0.025274,0.511157,'.r');plot(0.863053,0.711713,'.r');plot(-0.047977,0.477621,'.r');plot(-0.053214,0.490540,'.r');plot(0.107840,0.533854,'.r');plot(-0.046002,0.488858,'.r');plot(0.444137,0.612399,'.r');plot(0.032613,0.518304,'.r');plot(-0.207468,0.452270,'.r');plot(0.048594,0.510243,'.r');plot(-0.565327,0.365365,'.r');plot(-0.162532,0.460172,'.r');plot(-0.001141,0.499166,'.r');plot(0.194982,0.551397,'.r');plot(0.427035,0.597266,'.r');plot(0.107260,0.535161,'.r');plot(-0.140666,0.467239,'.r');plot(-0.033073,0.494487,'.r');plot(0.114386,0.521808,'.r');plot(-0.087839,0.478070,'.r');plot(0.142260,0.530180,'.r');plot(0.328311,0.579286,'.r');plot(-0.111362,0.471079,'.r');plot(0.178702,0.547459,'.r');plot(-0.249350,0.432644,'.r');plot(0.083187,0.513796,'.r');plot(0.775655,0.681470,'.r');plot(0.574312,0.657314,'.r');plot(0.263455,0.567107,'.r');plot(0.191882,0.549588,'.r');plot(0.039807,0.514727,'.r');plot(-0.194899,0.443957,'.r');plot(0.139002,0.547213,'.r');plot(0.140630,0.539143,'.r');plot(-0.055906,0.487575,'.r');plot(0.688251,0.665633,'.r');plot(0.153557,0.534517,'.r');plot(0.053330,0.518148,'.r');plot(-0.275576,0.427059,'.r');plot(0.036066,0.511008,'.r');plot(0.277382,0.574354,'.r');plot(0.032363,0.521352,'.r');plot(0.141563,0.533458,'.r');plot(-0.231146,0.438983,'.r');plot(-0.221641,0.443549,'.r');plot(-0.589803,0.359056,'.r');plot(0.112513,0.522368,'.r');plot(0.198618,0.550795,'.r');plot(-0.097663,0.471955,'.r');plot(-0.005860,0.500306,'.r');plot(0.027701,0.503380,'.r');plot(0.136133,0.538568,'.r');plot(0.273903,0.571875,'.r');plot(0.279141,0.574206,'.r');plot(0.220723,0.545134,'.r');plot(0.006611,0.496785,'.r');plot(-0.136363,0.458333,'.r');plot(-0.039090,0.485226,'.r');plot(-0.066644,0.479242,'.r');plot(0.084703,0.512756,'.r');plot(-0.056856,0.480835,'.r');plot(-0.550762,0.369526,'.r');plot(0.519036,0.631753,'.r');plot(0.277094,0.574289,'.r');plot(-0.307201,0.425382,'.r');plot(0.009231,0.503212,'.r');plot(0.302523,0.567986,'.r');plot(0.207637,0.554770,'.r');plot(0.086326,0.520579,'.r');plot(-0.016796,0.495240,'.r');plot(-0.092705,0.474288,'.r');plot(-0.145311,0.455739,'.r');plot(0.073499,0.520277,'.r');plot(0.005412,0.512783,'.r');plot(0.209654,0.562986,'.r');plot(-0.214054,0.452253,'.r');plot(0.253341,0.562273,'.r');plot(0.234963,0.557277,'.r');plot(0.039342,0.513505,'.r');plot(-0.001257,0.499211,'.r');plot(-0.059134,0.487135,'.r');plot(-0.689786,0.325770,'.r');plot(-0.191111,0.446480,'.r');plot(0.190097,0.548274,'.r');plot(-0.014726,0.496570,'.r');plot(0.023616,0.512061,'.r');plot(-0.418046,0.393944,'.r');plot(0.102987,0.525114,'.r');plot(-0.104804,0.480453,'.r');plot(-0.447226,0.389651,'.r');plot(-0.454556,0.386291,'.r');plot(0.016608,0.490922,'.r');plot(0.036741,0.512002,'.r');plot(0.060507,0.521412,'.r');plot(-0.061205,0.494044,'.r');plot(-0.091181,0.472594,'.r');plot(0.078831,0.513965,'.r');plot(-0.208002,0.453053,'.r');plot(-2.351577,0.107384,'.r');plot(-0.009811,0.500220,'.r');plot(-0.012053,0.501003,'.r');plot(-0.155457,0.453701,'.r');plot(0.414603,0.604701,'.r');plot(-0.031537,0.498665,'.r');plot(-0.122805,0.474969,'.r');plot(-0.106867,0.480157,'.r');plot(-0.185631,0.453824,'.r');plot(0.005394,0.513023,'.r');plot(0.077929,0.514452,'.r');plot(-0.045886,0.489397,'.r');plot(0.182040,0.539568,'.r');plot(0.049994,0.514909,'.r');plot(0.001378,0.504899,'.r');plot(0.002463,0.497666,'.r');plot(-0.051034,0.493631,'.r');plot(-0.015990,0.500766,'.r');plot(-0.051260,0.493470,'.r');plot(0.054798,0.512020,'.r');plot(-0.218841,0.442957,'.r');plot(-0.108033,0.479611,'.r');plot(-0.124358,0.467716,'.r');plot(0.160790,0.540668,'.r');plot(-0.110282,0.474794,'.r');plot(0.914565,0.716363,'.r');plot(0.657695,0.659651,'.r');plot(-0.119152,0.472706,'.r');plot(0.386574,0.592336,'.r');plot(0.157544,0.542292,'.r');plot(0.207116,0.552574,'.r');plot(0.414285,0.605124,'.r');plot(0.203262,0.544411,'.r');plot(0.052057,0.517481,'.r');plot(0.183668,0.538518,'.r');plot(0.011082,0.498367,'.r');plot(-0.924439,0.280006,'.r');plot(0.133013,0.523241,'.r');plot(-0.101290,0.474412,'.r');plot(-0.180435,0.455804,'.r');plot(0.252932,0.561389,'.r');plot(0.247243,0.553637,'.r');plot(0.338080,0.585053,'.r');plot(-0.055916,0.487505,'.r');plot(0.796374,0.690971,'.r');plot(0.143440,0.528184,'.r');plot(0.108768,0.530830,'.r');plot(-0.156462,0.453377,'.r');plot(-0.086897,0.477523,'.r');plot(0.010714,0.498339,'.r');plot(-0.083187,0.477311,'.r');plot(-0.077565,0.480923,'.r');plot(-0.190958,0.446779,'.r');plot(0.366679,0.588676,'.r');plot(-0.001181,0.499169,'.r');plot(-1.394512,0.156562,'.r');plot(0.015287,0.507293,'.r');plot(0.102083,0.522825,'.r');plot(0.673499,0.664240,'.r');plot(0.163949,0.536247,'.r');plot(0.157052,0.541526,'.r');plot(-0.151809,0.456092,'.r');plot(-0.154657,0.454097,'.r');plot(-0.033067,0.494510,'.r');plot(1.855647,0.846143,'.r');plot(-0.000221,0.502705,'.r');plot(-0.078682,0.477499,'.r');plot(-0.251888,0.436541,'.r');plot(-0.049371,0.485160,'.r');plot(0.018431,0.492660,'.r');plot(-0.011027,0.505478,'.r');plot(-0.001126,0.499168,'.r');plot(-0.340348,0.411773,'.r');plot(-0.010988,0.505446,'.r');plot(0.031345,0.524776,'.r');plot(0.226841,0.567949,'.r');plot(0.320895,0.577972,'.r');plot(-0.304761,0.422045,'.r');plot(-0.098909,0.468911,'.r');plot(0.077563,0.515491,'.r');plot(-0.040929,0.503595,'.r');plot(-0.318128,0.420233,'.r');plot(0.240150,0.553395,'.r');plot(0.162036,0.538597,'.r');plot(0.024726,0.511583,'.r');plot(0.045513,0.522110,'.r');plot(-0.303485,0.420301,'.r');plot(-0.074626,0.478762,'.r');plot(0.215367,0.557676,'.r');plot(-0.090593,0.473459,'.r');plot(0.013162,0.502775,'.r');plot(-0.170448,0.449911,'.r');plot(0.086128,0.519390,'.r');plot(-0.055531,0.489947,'.r');plot(0.083813,0.512345,'.r');plot(0.049893,0.514621,'.r');plot(0.000121,0.504986,'.r');plot(-0.032797,0.495689,'.r');plot(0.171039,0.535254,'.r');plot(0.223605,0.555156,'.r');plot(0.110752,0.524782,'.r');plot(0.639703,0.651059,'.r');plot(-0.033104,0.494360,'.r');plot(-0.438874,0.392505,'.r');plot(0.231541,0.566127,'.r');plot(-0.240806,0.444750,'.r');plot(0.090507,0.525060,'.r');plot(-0.206651,0.451154,'.r');plot(0.256110,0.567664,'.r');plot(0.174622,0.545731,'.r');plot(-0.160747,0.456413,'.r');plot(0.240335,0.553417,'.r');plot(0.578181,0.655840,'.r');plot(0.065787,0.513571,'.r');plot(0.203727,0.544430,'.r');plot(-0.060256,0.494932,'.r');plot(-0.683980,0.326030,'.r');plot(-0.089612,0.475807,'.r');plot(-0.139760,0.467218,'.r');plot(-0.000144,0.503220,'.r');plot(-0.156830,0.453317,'.r');plot(0.007890,0.499432,'.r');plot(0.011064,0.498353,'.r');plot(0.291407,0.570062,'.r');plot(0.206047,0.548614,'.r');plot(-0.588404,0.359220,'.r');plot(-0.055374,0.490749,'.r');plot(0.384560,0.589845,'.r');plot(-0.148593,0.456372,'.r');plot(-0.267714,0.424419,'.r');plot(-0.036919,0.489588,'.r');plot(-0.081359,0.474183,'.r');plot(-0.061184,0.494141,'.r');plot(0.057576,0.499540,'.r');plot(0.011589,0.499097,'.r');plot(-0.017866,0.490135,'.r');plot(0.002184,0.498643,'.r');plot(-0.184382,0.453721,'.r');plot(-0.403103,0.407265,'.r');plot(-0.436510,0.392765,'.r');plot(0.338134,0.585067,'.r');plot(0.319100,0.577726,'.r');plot(-0.117681,0.467630,'.r');plot(0.064745,0.519171,'.r');plot(-0.362927,0.414118,'.r');plot(-0.058067,0.479348,'.r');plot(-0.023071,0.491860,'.r');plot(0.035983,0.510686,'.r');plot(-0.101089,0.473650,'.r');plot(-0.054148,0.492199,'.r');plot(0.270797,0.567838,'.r');plot(-0.028513,0.496387,'.r');plot(0.129691,0.530122,'.r');plot(0.375678,0.587444,'.r');plot(-0.041186,0.503446,'.r');plot(0.564587,0.658474,'.r');plot(-0.147765,0.455822,'.r');plot(0.026053,0.511080,'.r');plot(-0.091998,0.472774,'.r');plot(-0.017931,0.490217,'.r');plot(-0.133872,0.460899,'.r');plot(-0.059668,0.491667,'.r');plot(0.008632,0.503415,'.r');plot(-0.014913,0.498048,'.r');plot(-0.718996,0.328758,'.r');plot(-1.402161,0.154904,'.r');plot(0.242528,0.553653,'.r');plot(-0.122230,0.476697,'.r');plot(-0.611765,0.356731,'.r');plot(-0.182899,0.453811,'.r');plot(-0.015936,0.500948,'.r');plot(0.037657,0.510586,'.r');plot(0.063494,0.524159,'.r');plot(-0.224074,0.445531,'.r');plot(0.306135,0.568459,'.r');plot(0.829180,0.703819,'.r');plot(-0.036233,0.495192,'.r');plot(-1.022170,0.280054,'.r');plot(-0.261479,0.442231,'.r');plot(-0.245163,0.436846,'.r');plot(0.097122,0.520721,'.r');plot(0.100446,0.521238,'.r');plot(-0.417064,0.394554,'.r');plot(0.089469,0.527106,'.r');plot(0.058275,0.504154,'.r');plot(-0.881903,0.277485,'.r');plot(-0.166838,0.460620,'.r');plot(-0.005387,0.497956,'.r');plot(0.129466,0.530127,'.r');plot(0.181121,0.541362,'.r');plot(-0.137479,0.461288,'.r');plot(0.188368,0.546040,'.r');plot(0.408618,0.612219,'.r');plot(0.827629,0.703321,'.r');plot(0.222678,0.551074,'.r');plot(0.070878,0.521830,'.r');plot(-0.098645,0.469191,'.r');plot(0.056794,0.498467,'.r');plot(-0.229210,0.441580,'.r');plot(0.022953,0.510257,'.r');plot(0.237131,0.554132,'.r');plot(-0.082017,0.475496,'.r');plot(-0.056568,0.482707,'.r');plot(-0.046217,0.487629,'.r');plot(0.026057,0.511078,'.r');plot(0.020843,0.507801,'.r');plot(0.113052,0.521992,'.r');plot(0.092524,0.524030,'.r');plot(-0.086373,0.477118,'.r');plot(-0.793220,0.308038,'.r');plot(-0.015837,0.501193,'.r');plot(-0.042200,0.495899,'.r');plot(0.014119,0.507307,'.r');plot(0.342439,0.584872,'.r');plot(0.034861,0.504109,'.r');plot(0.296050,0.570115,'.r');plot(0.010585,0.498479,'.r');plot(-0.044920,0.489880,'.r');plot(-0.153018,0.455200,'.r');plot(-0.025837,0.489887,'.r');plot(0.071252,0.520964,'.r');plot(-0.088497,0.477814,'.r');plot(0.003322,0.503164,'.r');plot(0.029179,0.497683,'.r');plot(-0.036994,0.488842,'.r');plot(-0.123876,0.470150,'.r');plot(-0.099920,0.469830,'.r');plot(0.315582,0.576247,'.r');plot(0.043432,0.509928,'.r');plot(0.062962,0.524979,'.r');plot(-0.161487,0.457907,'.r');plot(-0.065842,0.481687,'.r');plot(0.051845,0.517289,'.r');plot(1.546748,0.834977,'.r');plot(0.003178,0.501402,'.r');plot(-0.143816,0.458780,'.r');plot(-0.087839,0.478070,'.r');plot(0.031457,0.525291,'.r');plot(-0.271144,0.422086,'.r');plot(-0.340536,0.411729,'.r');plot(0.106969,0.535553,'.r');plot(-0.047863,0.477702,'.r');plot(0.009446,0.502490,'.r');plot(-0.091231,0.472555,'.r');plot(-0.214239,0.451838,'.r');plot(0.216210,0.553873,'.r');plot(-0.319183,0.418131,'.r');plot(-0.575485,0.361895,'.r');plot(-0.146016,0.455242,'.r');plot(0.488013,0.622511,'.r');plot(0.012023,0.499933,'.r');plot(-0.575486,0.361895,'.r');plot(-0.093025,0.475271,'.r');plot(-0.428022,0.392168,'.r');plot(-0.098952,0.468887,'.r');plot(0.024528,0.511814,'.r');plot(0.007038,0.495297,'.r');plot(-0.287640,0.429648,'.r');plot(-0.098746,0.469058,'.r');plot(-0.081790,0.475025,'.r');plot(-0.474920,0.382784,'.r');plot(-0.088964,0.477187,'.r');plot(0.013258,0.503149,'.r');plot(-0.291968,0.423069,'.r');plot(0.052863,0.518179,'.r');plot(0.040507,0.514295,'.r');plot(-0.028303,0.496718,'.r');plot(-0.308600,0.426908,'.r');plot(0.049302,0.512593,'.r');plot(0.255176,0.566066,'.r');plot(0.086675,0.522610,'.r');plot(0.151884,0.536437,'.r');plot(-0.051351,0.493337,'.r');plot(-0.134083,0.460186,'.r');plot(0.138524,0.548012,'.r');plot(0.319820,0.577854,'.r');plot(-0.826811,0.290046,'.r');plot(-0.028841,0.495658,'.r');plot(-0.140687,0.467219,'.r');plot(0.211443,0.566898,'.r');plot(0.182728,0.538763,'.r');plot(0.026855,0.509308,'.r');plot(0.007219,0.495566,'.r');plot(0.076269,0.520922,'.r');plot(-0.180659,0.455551,'.r');plot(-0.863664,0.279007,'.r');plot(-0.927144,0.280287,'.r');plot(0.107275,0.535136,'.r');plot(-0.469099,0.383433,'.r');plot(0.562061,0.658052,'.r');plot(-0.452260,0.387277,'.r');plot(0.434228,0.603032,'.r');plot(0.665191,0.662266,'.r');plot(-0.509821,0.362507,'.r');plot(-0.987111,0.283510,'.r');plot(0.064076,0.522353,'.r');plot(0.120548,0.545831,'.r');plot(-0.091083,0.472687,'.r');plot(0.090681,0.524778,'.r');plot(0.343738,0.584347,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-3 3 0 1])

t = title('$t = 0$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

figure(2)

x = -3:0.01:3;
t=0.5;
w = exp(t+x); y = w./(1+w);
plot(x,y); hold on
set(gca,'FontSize',18)

plot(-0.280856,0.556521,'.r');

l=legend('$y_{50}$','$\bar{y}_{50}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);

plot(0.039290,0.627755,'.r');plot(-0.276202,0.561281,'.r');plot(-0.265024,0.559210,'.r');plot(0.252329,0.683956,'.r');plot(0.274099,0.692840,'.r');plot(-0.142310,0.578984,'.r');plot(-0.540459,0.493928,'.r');plot(0.449424,0.720126,'.r');plot(-0.085482,0.605496,'.r');plot(0.032416,0.641876,'.r');plot(0.158885,0.663284,'.r');plot(0.035619,0.639817,'.r');plot(0.108726,0.649528,'.r');plot(0.039984,0.628391,'.r');plot(0.004744,0.622894,'.r');plot(0.050888,0.635849,'.r');plot(-0.028881,0.607072,'.r');plot(-0.226037,0.574379,'.r');plot(0.173831,0.652889,'.r');plot(-0.120778,0.590910,'.r');plot(-0.438551,0.514282,'.r');plot(-0.250743,0.549921,'.r');plot(0.409417,0.716101,'.r');plot(0.524929,0.741313,'.r');plot(-0.130628,0.585451,'.r');plot(-0.278835,0.558511,'.r');plot(-0.320776,0.536317,'.r');plot(0.406026,0.714977,'.r');plot(-0.123356,0.583666,'.r');plot(-0.563572,0.472897,'.r');plot(0.010964,0.623983,'.r');plot(-0.272812,0.563900,'.r');plot(-0.041219,0.618386,'.r');plot(-0.024148,0.616933,'.r');plot(0.513259,0.744374,'.r');plot(0.041595,0.638341,'.r');plot(0.205554,0.672954,'.r');plot(0.173057,0.654766,'.r');plot(0.158634,0.664057,'.r');plot(0.316350,0.694748,'.r');plot(-0.180960,0.585539,'.r');plot(0.041477,0.638168,'.r');plot(-0.138156,0.588816,'.r');plot(-0.233633,0.568113,'.r');plot(-0.030950,0.607190,'.r');plot(0.152256,0.665040,'.r');plot(-0.352970,0.533214,'.r');plot(-0.105053,0.601789,'.r');plot(-0.316499,0.541974,'.r');plot(0.434296,0.718812,'.r');plot(0.040749,0.634047,'.r');plot(-0.133509,0.580386,'.r');plot(0.009967,0.624406,'.r');plot(-0.099513,0.604196,'.r');plot(0.210048,0.666566,'.r');plot(-0.261898,0.553715,'.r');plot(-0.332050,0.539154,'.r');plot(0.264871,0.681074,'.r');plot(-0.009594,0.620486,'.r');plot(-0.089870,0.602795,'.r');plot(-0.021523,0.617922,'.r');plot(0.105877,0.648776,'.r');plot(0.064716,0.624650,'.r');plot(0.001525,0.628530,'.r');plot(-0.118162,0.598128,'.r');plot(0.366086,0.702446,'.r');plot(1.542658,0.910143,'.r');plot(-0.159639,0.591030,'.r');plot(-0.129899,0.588210,'.r');plot(-0.221185,0.562541,'.r');plot(-0.052566,0.613495,'.r');plot(-0.127665,0.592139,'.r');plot(-0.094896,0.594440,'.r');plot(-0.103632,0.597417,'.r');plot(-0.252995,0.546672,'.r');plot(0.220895,0.672291,'.r');plot(0.338261,0.706386,'.r');plot(-0.328920,0.536439,'.r');plot(-0.009556,0.620803,'.r');plot(0.051697,0.639997,'.r');plot(0.237664,0.680800,'.r');plot(-0.048014,0.614890,'.r');plot(0.115789,0.654849,'.r');plot(0.279555,0.698047,'.r');plot(-0.382644,0.530027,'.r');plot(-0.038341,0.617354,'.r');plot(-0.528098,0.498023,'.r');plot(0.039440,0.627344,'.r');plot(-1.019462,0.391442,'.r');plot(0.326255,0.698579,'.r');plot(0.123812,0.644663,'.r');plot(0.159449,0.661475,'.r');plot(-0.200321,0.580999,'.r');plot(-0.111264,0.588406,'.r');plot(0.045516,0.627742,'.r');plot(0.052635,0.642526,'.r');plot(0.353137,0.694069,'.r');plot(0.205547,0.672954,'.r');plot(-0.072857,0.602723,'.r');plot(-0.066410,0.602977,'.r');plot(-0.514184,0.495776,'.r');plot(0.067070,0.634234,'.r');plot(0.046325,0.637144,'.r');plot(0.033523,0.636197,'.r');plot(-0.034352,0.615442,'.r');plot(0.647709,0.748449,'.r');plot(0.126265,0.652504,'.r');plot(0.002783,0.624463,'.r');plot(-0.622790,0.474355,'.r');plot(-0.460085,0.505959,'.r');plot(-0.041282,0.617905,'.r');plot(-0.024619,0.614482,'.r');plot(-0.204104,0.573040,'.r');plot(0.080470,0.633038,'.r');plot(-0.050618,0.606823,'.r');plot(0.041664,0.638361,'.r');plot(-0.040887,0.620716,'.r');plot(0.002003,0.629375,'.r');plot(-0.012089,0.605214,'.r');plot(-0.205904,0.571464,'.r');plot(-0.035144,0.615991,'.r');plot(0.598353,0.738188,'.r');plot(0.030154,0.627817,'.r');plot(0.410301,0.716359,'.r');plot(-0.102149,0.595888,'.r');plot(0.058278,0.627501,'.r');plot(0.562961,0.739355,'.r');plot(-0.229279,0.575630,'.r');plot(0.045414,0.626546,'.r');plot(-0.174697,0.585327,'.r');plot(-0.280567,0.556786,'.r');plot(0.199216,0.659600,'.r');plot(0.081912,0.630286,'.r');plot(0.100998,0.648419,'.r');plot(-0.399930,0.515447,'.r');plot(-0.221563,0.563305,'.r');plot(-0.250322,0.550723,'.r');plot(0.261227,0.679331,'.r');plot(0.162887,0.656482,'.r');plot(0.001682,0.629269,'.r');plot(-0.087106,0.602812,'.r');plot(-0.219072,0.560523,'.r');plot(-0.237877,0.564057,'.r');plot(-0.553445,0.482461,'.r');plot(0.117745,0.650984,'.r');plot(0.103552,0.636235,'.r');plot(-0.084369,0.603885,'.r');plot(-0.048507,0.614190,'.r');plot(0.292841,0.681174,'.r');plot(0.039508,0.627261,'.r');plot(0.306993,0.701795,'.r');plot(0.227255,0.663740,'.r');plot(0.140476,0.649721,'.r');plot(-0.101189,0.598230,'.r');plot(-0.014606,0.621178,'.r');plot(-0.033401,0.615265,'.r');plot(-0.257725,0.547162,'.r');plot(0.310977,0.700207,'.r');plot(-0.056224,0.612848,'.r');plot(0.096757,0.645859,'.r');plot(0.056307,0.624343,'.r');plot(0.004646,0.622733,'.r');plot(0.951699,0.805573,'.r');plot(-0.097073,0.600451,'.r');plot(0.715648,0.772583,'.r');plot(0.095271,0.637676,'.r');plot(0.138316,0.649952,'.r');plot(-0.060699,0.619003,'.r');plot(-0.158770,0.590592,'.r');plot(0.043868,0.620365,'.r');plot(0.034937,0.633279,'.r');plot(-0.027000,0.619784,'.r');plot(0.056341,0.624241,'.r');plot(0.089780,0.648204,'.r');plot(0.210784,0.665833,'.r');plot(0.068238,0.637073,'.r');plot(0.222366,0.668504,'.r');plot(-0.179042,0.586950,'.r');plot(0.179843,0.666387,'.r');plot(-0.104734,0.600902,'.r');plot(0.214285,0.669243,'.r');plot(0.074502,0.633300,'.r');plot(-2.025753,0.198932,'.r');plot(0.064910,0.625303,'.r');plot(0.084409,0.639658,'.r');plot(0.050496,0.634101,'.r');plot(0.633798,0.741542,'.r');plot(-0.124275,0.584097,'.r');plot(-0.075646,0.610054,'.r');plot(0.294743,0.682040,'.r');plot(-0.248747,0.554041,'.r');plot(-2.862976,0.195421,'.r');plot(-0.111342,0.588440,'.r');plot(0.021270,0.630995,'.r');plot(-0.210175,0.573458,'.r');plot(0.214609,0.669969,'.r');plot(-0.101182,0.598257,'.r');plot(-0.164079,0.591587,'.r');plot(-0.213499,0.570570,'.r');plot(0.003968,0.620885,'.r');plot(-0.106063,0.603101,'.r');plot(-0.187362,0.575678,'.r');plot(-0.211034,0.573447,'.r');plot(-0.179668,0.586614,'.r');plot(-0.009612,0.620336,'.r');plot(-0.012958,0.611606,'.r');plot(0.134673,0.646843,'.r');plot(-0.044198,0.612539,'.r');plot(-0.223232,0.567536,'.r');plot(-0.017554,0.613501,'.r');plot(-0.510216,0.495244,'.r');plot(0.262326,0.679610,'.r');plot(-0.338991,0.541815,'.r');plot(-0.299880,0.552925,'.r');plot(0.052268,0.642028,'.r');plot(0.157968,0.665909,'.r');plot(0.016882,0.627546,'.r');plot(-0.021241,0.616773,'.r');plot(0.081862,0.630271,'.r');plot(0.325875,0.698099,'.r');plot(-0.030324,0.603400,'.r');plot(0.043205,0.626239,'.r');plot(0.742775,0.773156,'.r');plot(-0.219633,0.560644,'.r');plot(0.307544,0.701882,'.r');plot(0.008400,0.637975,'.r');plot(0.156947,0.667883,'.r');plot(0.012253,0.637356,'.r');plot(-0.028011,0.615468,'.r');plot(0.532590,0.738895,'.r');plot(-0.208737,0.572693,'.r');plot(0.024141,0.633159,'.r');plot(0.248849,0.683533,'.r');plot(-0.143831,0.580137,'.r');plot(-2.332151,0.196393,'.r');plot(-0.140162,0.583844,'.r');plot(-0.051392,0.606734,'.r');plot(0.385925,0.712173,'.r');plot(-0.042647,0.609735,'.r');plot(0.444247,0.719904,'.r');plot(-0.074542,0.602919,'.r');plot(0.249437,0.683888,'.r');plot(0.252154,0.684027,'.r');plot(0.072493,0.641998,'.r');plot(0.203431,0.670175,'.r');plot(-0.063650,0.612788,'.r');plot(-0.281083,0.556320,'.r');plot(-0.022522,0.621910,'.r');plot(0.218602,0.675579,'.r');plot(0.176491,0.656460,'.r');plot(0.008232,0.637252,'.r');plot(-0.383282,0.529170,'.r');plot(-0.583776,0.465680,'.r');plot(0.134780,0.646947,'.r');plot(-0.054144,0.622344,'.r');plot(-0.033591,0.615231,'.r');plot(0.077289,0.635320,'.r');plot(0.144471,0.652894,'.r');plot(-0.239753,0.564135,'.r');plot(1.352835,0.892903,'.r');plot(-0.030226,0.603011,'.r');plot(-0.256206,0.545938,'.r');plot(0.256859,0.680685,'.r');plot(0.103962,0.637357,'.r');plot(-0.142007,0.579278,'.r');plot(-0.024436,0.615323,'.r');plot(0.046379,0.637660,'.r');plot(0.480116,0.726630,'.r');plot(-0.227916,0.576177,'.r');plot(-0.069844,0.602481,'.r');plot(0.384610,0.712323,'.r');plot(0.165515,0.665533,'.r');plot(-0.098173,0.604363,'.r');plot(-0.066165,0.604813,'.r');plot(-0.009286,0.622543,'.r');plot(-0.142273,0.579011,'.r');plot(-0.173348,0.584033,'.r');plot(-0.028459,0.611169,'.r');plot(-0.030711,0.605547,'.r');plot(0.312142,0.699044,'.r');plot(0.204780,0.672551,'.r');plot(0.064407,0.623854,'.r');plot(0.561544,0.739129,'.r');plot(-0.015089,0.621027,'.r');plot(0.193405,0.670628,'.r');plot(-0.174364,0.584998,'.r');plot(0.564914,0.739650,'.r');plot(-0.244068,0.562657,'.r');plot(-0.081746,0.599401,'.r');plot(-0.128654,0.591652,'.r');plot(-0.077967,0.622167,'.r');plot(-0.189758,0.573032,'.r');plot(0.077616,0.636267,'.r');plot(0.072403,0.642270,'.r');plot(0.090362,0.649830,'.r');plot(-0.047392,0.615357,'.r');plot(-0.015016,0.621139,'.r');plot(1.122601,0.845693,'.r');plot(-0.279597,0.557726,'.r');plot(-0.194571,0.578767,'.r');plot(-0.120241,0.592971,'.r');plot(-0.589385,0.466841,'.r');plot(-0.120412,0.592329,'.r');plot(0.294736,0.682034,'.r');plot(0.234624,0.681243,'.r');plot(-0.061313,0.615940,'.r');plot(-0.080053,0.609888,'.r');plot(0.010324,0.621975,'.r');plot(0.259982,0.679313,'.r');plot(-0.051187,0.606389,'.r');plot(-0.141910,0.579407,'.r');plot(0.045182,0.624010,'.r');plot(0.009709,0.627326,'.r');plot(-0.191827,0.573771,'.r');plot(0.060487,0.636248,'.r');plot(-0.050183,0.608211,'.r');plot(0.156288,0.668489,'.r');plot(-0.041599,0.615471,'.r');plot(-0.389019,0.522031,'.r');plot(-0.628928,0.472567,'.r');plot(0.063440,0.623960,'.r');plot(-0.196233,0.581927,'.r');plot(0.036688,0.649423,'.r');plot(0.091939,0.649645,'.r');plot(0.021694,0.630559,'.r');plot(0.017617,0.614138,'.r');plot(0.031599,0.638114,'.r');plot(-0.062340,0.612316,'.r');plot(-0.144202,0.581028,'.r');plot(0.009495,0.630109,'.r');plot(0.052019,0.641306,'.r');plot(-0.186922,0.576409,'.r');plot(0.123295,0.642819,'.r');plot(0.523412,0.741824,'.r');plot(-0.394371,0.517400,'.r');plot(0.604521,0.737386,'.r');plot(-0.020224,0.615108,'.r');plot(0.373688,0.709885,'.r');plot(-0.066025,0.605848,'.r');plot(-0.049605,0.610645,'.r');plot(-0.558138,0.477792,'.r');plot(-0.019465,0.615468,'.r');plot(-0.211648,0.573135,'.r');plot(-0.068227,0.595681,'.r');plot(-0.079741,0.612533,'.r');plot(-0.015779,0.618778,'.r');plot(0.216739,0.674374,'.r');plot(0.113436,0.646112,'.r');plot(-0.160816,0.591616,'.r');plot(-0.145343,0.584745,'.r');plot(-0.051856,0.608553,'.r');plot(-0.179052,0.586946,'.r');plot(-0.017439,0.613500,'.r');plot(-0.210692,0.573507,'.r');plot(-0.251863,0.548059,'.r');plot(0.382187,0.712479,'.r');plot(0.057784,0.625156,'.r');plot(0.278200,0.697583,'.r');plot(0.082743,0.631906,'.r');plot(-0.039721,0.623694,'.r');plot(0.115083,0.653504,'.r');plot(-0.082795,0.599155,'.r');plot(-0.005102,0.614397,'.r');plot(0.078813,0.637555,'.r');plot(0.049089,0.634544,'.r');plot(0.013368,0.630024,'.r');plot(0.095380,0.637919,'.r');plot(0.436908,0.719114,'.r');plot(0.034327,0.631809,'.r');plot(0.584328,0.740187,'.r');plot(0.123740,0.644399,'.r');plot(0.162016,0.655932,'.r');plot(0.267791,0.683869,'.r');plot(-0.268191,0.563117,'.r');plot(-0.108912,0.593581,'.r');plot(0.437753,0.719215,'.r');plot(0.052917,0.642412,'.r');plot(-0.020310,0.615104,'.r');plot(-0.021732,0.618880,'.r');plot(-0.515749,0.496088,'.r');plot(-0.089468,0.602012,'.r');plot(0.428775,0.718337,'.r');plot(0.221192,0.671575,'.r');plot(0.072438,0.642167,'.r');plot(0.071082,0.643384,'.r');plot(-0.313546,0.546541,'.r');plot(0.012681,0.636959,'.r');plot(-0.180560,0.585921,'.r');plot(0.271755,0.689227,'.r');plot(-0.799030,0.427145,'.r');plot(-0.076735,0.618389,'.r');plot(0.031100,0.633611,'.r');plot(0.022233,0.629770,'.r');plot(-0.525215,0.497898,'.r');plot(-0.269238,0.563830,'.r');plot(0.172713,0.655988,'.r');plot(-0.346531,0.536410,'.r');plot(-1.033689,0.387951,'.r');plot(0.053092,0.642126,'.r');plot(-0.092707,0.601359,'.r');plot(0.168936,0.671922,'.r');plot(-0.103309,0.596602,'.r');plot(0.173449,0.653654,'.r');plot(-0.127337,0.591805,'.r');plot(-0.110387,0.588920,'.r');plot(-0.168161,0.585941,'.r');plot(0.071877,0.643369,'.r');plot(0.104485,0.639868,'.r');plot(-0.009621,0.620261,'.r');plot(-0.228336,0.576168,'.r');plot(0.039589,0.627250,'.r');plot(-0.910451,0.396335,'.r');plot(-0.333805,0.540530,'.r');plot(0.151381,0.664104,'.r');plot(-0.059705,0.621603,'.r');plot(0.218019,0.675583,'.r');plot(0.038145,0.639333,'.r');plot(-0.156816,0.589946,'.r');plot(0.041300,0.637602,'.r');plot(-0.037627,0.614742,'.r');plot(0.155055,0.668318,'.r');plot(0.125033,0.649156,'.r');plot(0.155361,0.668496,'.r');plot(0.084031,0.637829,'.r');plot(0.067875,0.636309,'.r');plot(-0.105457,0.602633,'.r');plot(0.094105,0.639087,'.r');plot(-0.152613,0.592291,'.r');plot(-0.087893,0.601341,'.r');plot(-0.068668,0.596682,'.r');plot(0.023014,0.630755,'.r');plot(-0.161399,0.591850,'.r');plot(-0.029847,0.602326,'.r');plot(-0.026842,0.619559,'.r');plot(-0.054047,0.622243,'.r');plot(-0.010261,0.613390,'.r');plot(0.027651,0.632244,'.r');plot(0.276849,0.696466,'.r');plot(0.130987,0.648248,'.r');plot(-0.078891,0.618898,'.r');plot(0.048098,0.640129,'.r');plot(0.083320,0.634276,'.r');plot(0.048985,0.635037,'.r');plot(0.472952,0.722294,'.r');plot(0.017554,0.615292,'.r');plot(-0.070854,0.606283,'.r');plot(-0.049851,0.609584,'.r');plot(0.144705,0.653374,'.r');plot(-0.018585,0.614894,'.r');plot(0.299422,0.690221,'.r');plot(-0.008266,0.620512,'.r');plot(0.043425,0.623912,'.r');plot(-0.094384,0.595164,'.r');plot(0.556578,0.738314,'.r');plot(0.026926,0.628676,'.r');plot(-0.294990,0.552534,'.r');plot(-0.020302,0.615103,'.r');plot(-0.009587,0.620550,'.r');plot(-0.022338,0.621417,'.r');plot(0.001552,0.628691,'.r');plot(-0.035416,0.616034,'.r');plot(-0.104785,0.601054,'.r');plot(-0.055170,0.619218,'.r');plot(-0.382094,0.530767,'.r');plot(-0.227761,0.576142,'.r');plot(0.264575,0.680852,'.r');plot(0.122642,0.640858,'.r');plot(0.679232,0.765070,'.r');plot(0.848791,0.789305,'.r');plot(0.385314,0.712245,'.r');plot(-0.033781,0.615223,'.r');plot(0.128294,0.653215,'.r');plot(-0.325694,0.534618,'.r');plot(0.195450,0.665724,'.r');plot(0.133562,0.646119,'.r');plot(0.030142,0.627797,'.r');plot(0.002140,0.628907,'.r');plot(0.029227,0.629805,'.r');plot(-0.174386,0.585020,'.r');plot(-0.201894,0.577557,'.r');plot(-0.199378,0.582491,'.r');plot(-0.014564,0.621123,'.r');plot(-0.090179,0.603404,'.r');plot(-0.014535,0.621078,'.r');plot(-0.535136,0.496686,'.r');plot(0.123062,0.642057,'.r');plot(-0.159240,0.590824,'.r');plot(-0.088461,0.600981,'.r');plot(-0.159200,0.590804,'.r');plot(-0.072695,0.603231,'.r');plot(-0.238329,0.564023,'.r');plot(0.348434,0.696875,'.r');plot(0.021552,0.630789,'.r');plot(0.003992,0.620940,'.r');plot(0.001281,0.626505,'.r');plot(0.011403,0.629036,'.r');plot(0.020686,0.629135,'.r');plot(-0.351974,0.533298,'.r');plot(0.035184,0.635207,'.r');plot(0.465857,0.720201,'.r');plot(-0.388822,0.522247,'.r');plot(-0.041234,0.618273,'.r');plot(-0.094318,0.595320,'.r');plot(0.375430,0.710946,'.r');plot(-0.202938,0.575193,'.r');plot(-0.021938,0.619832,'.r');plot(-0.224119,0.569983,'.r');plot(0.023106,0.631029,'.r');plot(0.637464,0.743142,'.r');plot(-0.147416,0.591864,'.r');plot(0.362337,0.698308,'.r');plot(0.178895,0.664925,'.r');plot(0.283610,0.694900,'.r');plot(-0.114830,0.595566,'.r');plot(0.083784,0.636575,'.r');plot(-0.013036,0.612276,'.r');plot(-0.286189,0.553353,'.r');plot(-0.216959,0.562711,'.r');plot(-0.477816,0.509202,'.r');plot(0.038408,0.635829,'.r');plot(0.252029,0.684072,'.r');plot(-0.762472,0.445061,'.r');plot(-0.056328,0.612391,'.r');plot(-0.052910,0.616255,'.r');plot(-0.048283,0.614565,'.r');plot(0.034493,0.631719,'.r');plot(-0.106604,0.602585,'.r');plot(0.008441,0.638068,'.r');plot(-0.055136,0.619421,'.r');plot(0.036960,0.649735,'.r');plot(0.484600,0.730206,'.r');plot(-0.472225,0.509606,'.r');plot(0.146852,0.658190,'.r');plot(0.428944,0.718348,'.r');plot(-0.025135,0.613365,'.r');plot(-0.006561,0.609816,'.r');plot(0.091734,0.650186,'.r');plot(-0.066903,0.599524,'.r');plot(0.017684,0.612949,'.r');plot(0.516957,0.743726,'.r');plot(-0.093756,0.597102,'.r');plot(-0.100236,0.601905,'.r');plot(0.504077,0.743548,'.r');plot(-0.018325,0.614460,'.r');plot(-0.002306,0.624822,'.r');plot(-0.367618,0.541603,'.r');plot(0.150748,0.663509,'.r');plot(0.167951,0.672581,'.r');plot(-0.072493,0.603901,'.r');plot(-0.162277,0.592055,'.r');plot(-0.152602,0.592304,'.r');plot(0.077235,0.635149,'.r');plot(0.184513,0.654468,'.r');plot(0.204469,0.672184,'.r');plot(0.053869,0.639041,'.r');plot(0.014739,0.622741,'.r');plot(0.217168,0.674953,'.r');plot(0.145481,0.655092,'.r');plot(0.000958,0.622492,'.r');plot(0.302322,0.696445,'.r');plot(-0.706237,0.443828,'.r');plot(0.597275,0.738353,'.r');plot(0.086216,0.644166,'.r');plot(0.196209,0.663438,'.r');plot(0.005851,0.620571,'.r');plot(-0.041245,0.618191,'.r');plot(0.435847,0.718987,'.r');plot(0.160576,0.658104,'.r');plot(0.050857,0.635695,'.r');plot(-0.051851,0.608528,'.r');plot(0.377593,0.711855,'.r');plot(-0.040836,0.621041,'.r');plot(0.397869,0.712321,'.r');plot(0.027909,0.633012,'.r');plot(0.098661,0.658232,'.r');plot(0.447217,0.720077,'.r');plot(-0.159961,0.591197,'.r');plot(0.522415,0.742155,'.r');plot(0.081993,0.630332,'.r');plot(0.232480,0.677750,'.r');plot(-0.345433,0.537387,'.r');plot(0.003210,0.621672,'.r');plot(0.124504,0.647264,'.r');plot(0.047062,0.641995,'.r');plot(0.410647,0.716455,'.r');plot(0.058830,0.630638,'.r');plot(0.369519,0.706237,'.r');plot(0.054560,0.634591,'.r');plot(0.054977,0.631635,'.r');plot(-0.158383,0.590416,'.r');plot(0.080751,0.632104,'.r');plot(-0.017133,0.613765,'.r');plot(0.063336,0.624225,'.r');plot(-0.609898,0.474000,'.r');plot(0.162564,0.656099,'.r');plot(0.016987,0.625833,'.r');plot(-0.158927,0.590668,'.r');plot(-0.026186,0.616887,'.r');plot(-0.240066,0.564172,'.r');plot(-0.380533,0.532847,'.r');plot(0.439397,0.719412,'.r');plot(-0.067667,0.596057,'.r');plot(0.191064,0.668716,'.r');plot(0.104909,0.642491,'.r');plot(0.003884,0.620720,'.r');plot(-0.180469,0.586003,'.r');plot(-0.127703,0.592161,'.r');plot(0.076481,0.632824,'.r');plot(0.254908,0.682224,'.r');plot(-0.125087,0.585846,'.r');plot(-0.690658,0.442274,'.r');plot(0.273231,0.691507,'.r');plot(0.235073,0.681533,'.r');plot(0.184073,0.655756,'.r');plot(-0.059674,0.621598,'.r');plot(-0.007064,0.610953,'.r');plot(-0.184864,0.580047,'.r');plot(-0.515006,0.495935,'.r');plot(-0.740600,0.448757,'.r');plot(-0.040672,0.621977,'.r');plot(0.090149,0.649287,'.r');plot(0.083653,0.635914,'.r');plot(0.151281,0.664006,'.r');plot(0.251706,0.684168,'.r');plot(-0.006786,0.610025,'.r');plot(-0.193152,0.575821,'.r');plot(0.371946,0.708537,'.r');plot(-0.138747,0.587849,'.r');plot(0.068392,0.637391,'.r');plot(-0.001941,0.622882,'.r');plot(0.203708,0.670818,'.r');plot(-0.310578,0.550306,'.r');plot(-0.094771,0.594533,'.r');plot(0.164114,0.659710,'.r');plot(-0.015408,0.620218,'.r');plot(0.080113,0.634307,'.r');plot(-0.193564,0.576632,'.r');plot(0.091885,0.649802,'.r');plot(-0.119693,0.594862,'.r');plot(-0.137826,0.589079,'.r');plot(0.087911,0.644091,'.r');plot(-0.133797,0.580803,'.r');plot(-0.170544,0.583267,'.r');plot(-0.324966,0.534488,'.r');plot(0.048928,0.635330,'.r');plot(0.146731,0.657930,'.r');plot(0.423194,0.718088,'.r');plot(-0.044588,0.614044,'.r');plot(-0.014516,0.621044,'.r');plot(0.210405,0.666152,'.r');plot(-0.185300,0.579282,'.r');plot(-0.198380,0.583286,'.r');plot(-0.313109,0.547172,'.r');plot(-0.129415,0.589838,'.r');plot(-0.042756,0.609513,'.r');plot(-0.343257,0.539317,'.r');plot(0.049097,0.634510,'.r');plot(-0.397633,0.515888,'.r');plot(0.098109,0.655980,'.r');plot(0.307700,0.701887,'.r');plot(0.125385,0.650294,'.r');plot(-0.164656,0.591124,'.r');plot(-0.238674,0.564028,'.r');plot(0.213092,0.666941,'.r');plot(0.195845,0.664521,'.r');plot(-0.868138,0.398427,'.r');plot(-0.095179,0.594442,'.r');plot(0.160667,0.657874,'.r');plot(-0.229924,0.574900,'.r');plot(-0.131244,0.583217,'.r');plot(0.030821,0.631216,'.r');plot(-0.143286,0.579230,'.r');plot(-0.230289,0.574378,'.r');plot(-0.055691,0.615902,'.r');plot(-0.017537,0.613498,'.r');plot(-0.331018,0.538249,'.r');plot(0.100772,0.650324,'.r');plot(-1.358590,0.259458,'.r');plot(-0.048894,0.613259,'.r');plot(0.765826,0.774418,'.r');plot(0.008342,0.637787,'.r');plot(0.038881,0.630447,'.r');plot(-0.156635,0.589926,'.r');plot(0.218484,0.675610,'.r');plot(-0.479604,0.508664,'.r');plot(-0.043779,0.610906,'.r');plot(-0.150990,0.594185,'.r');plot(0.117900,0.650326,'.r');plot(-0.037235,0.614297,'.r');plot(0.095925,0.640098,'.r');plot(-0.361308,0.537782,'.r');plot(-0.474781,0.509662,'.r');plot(-0.198412,0.583275,'.r');plot(0.102052,0.640099,'.r');plot(0.154370,0.667684,'.r');plot(-0.329094,0.536579,'.r');plot(0.075074,0.631782,'.r');plot(-0.016793,0.614543,'.r');plot(0.329214,0.702359,'.r');plot(0.044094,0.619397,'.r');plot(0.001144,0.624951,'.r');plot(-0.301847,0.553190,'.r');plot(0.045365,0.625982,'.r');plot(-0.384890,0.527033,'.r');plot(-0.008134,0.619441,'.r');plot(-0.241338,0.564201,'.r');plot(0.131718,0.647079,'.r');plot(0.031766,0.639400,'.r');plot(-0.132693,0.580148,'.r');plot(0.017329,0.619549,'.r');plot(-0.003663,0.620041,'.r');plot(0.243798,0.678577,'.r');plot(-0.596862,0.469508,'.r');plot(0.063451,0.623934,'.r');plot(0.172210,0.658118,'.r');plot(0.115777,0.654839,'.r');plot(1.215869,0.868709,'.r');plot(-0.037484,0.614497,'.r');plot(-0.146004,0.587198,'.r');plot(-0.194612,0.578855,'.r');plot(0.071016,0.643307,'.r');plot(-0.121088,0.589688,'.r');plot(0.002034,0.629291,'.r');plot(0.008223,0.637198,'.r');plot(0.056344,0.624231,'.r');plot(-0.187011,0.576257,'.r');plot(-0.010803,0.607643,'.r');plot(-0.206624,0.571462,'.r');plot(-0.037335,0.614345,'.r');plot(0.268966,0.685286,'.r');plot(0.130672,0.648851,'.r');plot(-0.099298,0.604634,'.r');plot(0.129573,0.651122,'.r');plot(0.250280,0.684196,'.r');plot(-0.214149,0.569184,'.r');plot(-0.211122,0.573419,'.r');plot(-0.283930,0.554293,'.r');plot(-0.437713,0.515118,'.r');plot(0.367125,0.703631,'.r');plot(0.068361,0.637326,'.r');plot(-0.014108,0.619775,'.r');plot(0.097923,0.654869,'.r');plot(-0.072364,0.604329,'.r');plot(-0.026490,0.618377,'.r');plot(0.015788,0.632472,'.r');plot(0.074940,0.632039,'.r');plot(0.027043,0.629274,'.r');plot(0.022319,0.629732,'.r');plot(0.093989,0.639567,'.r');plot(0.254688,0.682402,'.r');plot(-0.050614,0.606832,'.r');plot(-0.023441,0.620878,'.r');plot(-0.168060,0.586103,'.r');plot(-0.333378,0.540223,'.r');plot(-0.654697,0.456305,'.r');plot(-0.155655,0.589984,'.r');plot(-0.021449,0.617601,'.r');plot(-0.032573,0.615062,'.r');plot(-0.020449,0.615141,'.r');plot(-0.000306,0.608692,'.r');plot(-0.043585,0.610263,'.r');plot(-0.324975,0.534489,'.r');plot(-0.025225,0.613389,'.r');plot(0.006883,0.622239,'.r');plot(0.309275,0.701458,'.r');plot(0.196981,0.661415,'.r');plot(-0.040247,0.623590,'.r');plot(0.016037,0.633571,'.r');plot(0.314721,0.696241,'.r');plot(0.053894,0.638903,'.r');plot(0.010843,0.622996,'.r');plot(0.296600,0.684497,'.r');plot(-0.387232,0.524080,'.r');plot(0.187953,0.656417,'.r');plot(0.057418,0.623979,'.r');plot(0.033236,0.638405,'.r');plot(2.837226,0.922787,'.r');plot(0.432485,0.718627,'.r');plot(-0.567289,0.470126,'.r');plot(0.218197,0.675621,'.r');plot(0.228140,0.665389,'.r');plot(-0.299016,0.552814,'.r');plot(0.026216,0.626476,'.r');plot(0.248904,0.683571,'.r');plot(0.303376,0.698317,'.r');plot(-0.227601,0.576085,'.r');plot(0.382908,0.712456,'.r');plot(-0.006984,0.610607,'.r');plot(0.108794,0.649193,'.r');plot(0.216055,0.673165,'.r');plot(0.069326,0.639469,'.r');plot(0.050755,0.635203,'.r');plot(-0.391437,0.519630,'.r');plot(-0.111384,0.588464,'.r');plot(0.011417,0.629218,'.r');plot(-0.133594,0.580493,'.r');plot(0.129101,0.652031,'.r');plot(-0.218072,0.561072,'.r');plot(0.038661,0.632722,'.r');plot(-0.170608,0.583237,'.r');plot(0.100463,0.652777,'.r');plot(-0.384887,0.527037,'.r');plot(-0.326622,0.534953,'.r');plot(0.001794,0.629513,'.r');plot(-0.157519,0.590097,'.r');plot(0.004215,0.621555,'.r');plot(0.151199,0.663928,'.r');plot(-0.048232,0.614636,'.r');plot(-0.096040,0.596179,'.r');plot(0.043918,0.620094,'.r');plot(-0.421715,0.524005,'.r');plot(0.052287,0.642069,'.r');plot(-0.013388,0.615203,'.r');plot(0.009916,0.624920,'.r');plot(-0.085159,0.605373,'.r');plot(0.056232,0.624586,'.r');plot(1.091463,0.837371,'.r');plot(-0.021249,0.616799,'.r');plot(0.006342,0.619748,'.r');plot(-0.014549,0.621099,'.r');plot(0.344469,0.700970,'.r');plot(-0.136877,0.588632,'.r');plot(-0.085828,0.605311,'.r');plot(0.348406,0.696900,'.r');plot(0.121939,0.639496,'.r');plot(-0.061770,0.613896,'.r');plot(-0.327179,0.535237,'.r');plot(0.281096,0.697651,'.r');plot(0.131233,0.647815,'.r');plot(0.032362,0.641855,'.r');plot(0.122514,0.640542,'.r');plot(-0.247706,0.556331,'.r');plot(-0.161075,0.591728,'.r');plot(0.059438,0.633851,'.r');plot(0.966212,0.808068,'.r');plot(-0.049237,0.612120,'.r');plot(0.116492,0.654649,'.r');plot(0.041044,0.636222,'.r');plot(0.151228,0.663956,'.r');plot(-0.213364,0.570831,'.r');plot(-0.019423,0.615479,'.r');plot(0.103617,0.636354,'.r');plot(0.144141,0.652260,'.r');plot(-0.330486,0.537775,'.r');plot(-0.008870,0.623337,'.r');plot(1.074173,0.832769,'.r');plot(0.103916,0.637191,'.r');plot(0.006815,0.621697,'.r');plot(-0.153674,0.591135,'.r');plot(-0.201934,0.577464,'.r');plot(0.228102,0.665303,'.r');plot(0.080603,0.632582,'.r');plot(-0.226490,0.575082,'.r');plot(0.011422,0.629273,'.r');plot(-0.182600,0.583586,'.r');plot(0.073254,0.638924,'.r');plot(0.252678,0.683792,'.r');plot(0.202620,0.667952,'.r');plot(-0.002107,0.623996,'.r');plot(-0.080751,0.604360,'.r');plot(-0.116171,0.597770,'.r');plot(-0.172894,0.583668,'.r');plot(0.014415,0.621623,'.r');plot(0.789554,0.777607,'.r');plot(1.106445,0.841382,'.r');plot(0.041550,0.638295,'.r');plot(0.145216,0.654490,'.r');plot(0.443265,0.719822,'.r');plot(-0.032586,0.615078,'.r');plot(0.138007,0.649866,'.r');plot(0.227544,0.664199,'.r');plot(0.143573,0.651310,'.r');plot(-0.207580,0.571878,'.r');plot(-0.255241,0.545656,'.r');plot(0.230215,0.671214,'.r');plot(-0.263504,0.556641,'.r');plot(-0.113974,0.593638,'.r');plot(-0.022438,0.621708,'.r');plot(0.004392,0.622090,'.r');plot(-0.041645,0.615125,'.r');plot(-0.245473,0.560710,'.r');plot(-0.230260,0.574420,'.r');plot(-0.003803,0.619274,'.r');plot(0.143092,0.650669,'.r');plot(-0.144979,0.583444,'.r');plot(-0.001170,0.614443,'.r');plot(-0.870552,0.398045,'.r');plot(0.231155,0.674120,'.r');plot(0.289228,0.684351,'.r');plot(-0.072860,0.602715,'.r');plot(-0.152831,0.592032,'.r');plot(-0.214320,0.568792,'.r');plot(-0.111121,0.588374,'.r');plot(0.169767,0.669608,'.r');plot(-0.485605,0.505653,'.r');plot(0.125880,0.651666,'.r');plot(0.051631,0.639690,'.r');plot(-0.549957,0.485935,'.r');plot(-0.332765,0.539749,'.r');plot(-0.115418,0.596678,'.r');plot(-0.151479,0.593663,'.r');plot(-0.186535,0.577081,'.r');plot(0.008165,0.636811,'.r');plot(-0.038286,0.617083,'.r');plot(0.320839,0.693667,'.r');plot(0.067325,0.634977,'.r');plot(-0.188139,0.574522,'.r');plot(-0.100280,0.601738,'.r');plot(-0.336397,0.541797,'.r');plot(-0.168753,0.585046,'.r');plot(0.410338,0.716369,'.r');plot(-0.080192,0.608719,'.r');plot(-0.070983,0.606471,'.r');plot(-0.094046,0.596089,'.r');plot(-0.285121,0.553730,'.r');plot(0.136783,0.649085,'.r');plot(-0.084495,0.604221,'.r');plot(-0.459766,0.505860,'.r');plot(-0.135206,0.584474,'.r');plot(-0.052128,0.610215,'.r');plot(-0.188144,0.574515,'.r');plot(0.243945,0.678684,'.r');plot(-0.164054,0.591604,'.r');plot(-0.089534,0.602135,'.r');plot(-0.040635,0.622165,'.r');plot(-0.028255,0.613211,'.r');plot(-0.022808,0.622249,'.r');plot(0.042085,0.637170,'.r');plot(-0.334342,0.540881,'.r');plot(0.176426,0.656227,'.r');plot(0.135539,0.647767,'.r');plot(-0.646667,0.462072,'.r');plot(0.071072,0.643374,'.r');plot(0.074953,0.632013,'.r');plot(0.621427,0.737840,'.r');plot(0.041131,0.636754,'.r');plot(0.038115,0.639729,'.r');plot(0.421099,0.717996,'.r');plot(0.019884,0.619707,'.r');plot(-0.042639,0.609753,'.r');plot(-0.058904,0.619642,'.r');plot(-0.091766,0.604048,'.r');plot(-0.467835,0.508691,'.r');plot(0.426028,0.718198,'.r');plot(0.052557,0.642479,'.r');plot(0.067352,0.635050,'.r');plot(0.198890,0.659410,'.r');plot(-0.234203,0.567145,'.r');plot(-0.021536,0.617980,'.r');plot(-0.407330,0.517111,'.r');plot(-0.211417,0.573284,'.r');plot(-0.193776,0.577070,'.r');plot(0.005268,0.622585,'.r');plot(0.211502,0.665609,'.r');plot(-0.323419,0.534643,'.r');plot(0.110379,0.641513,'.r');plot(-0.056499,0.611778,'.r');plot(0.130805,0.648591,'.r');plot(-0.124182,0.583971,'.r');plot(-0.477218,0.509338,'.r');plot(0.484776,0.730353,'.r');plot(-0.149846,0.594880,'.r');plot(0.122822,0.641342,'.r');plot(-0.151389,0.593765,'.r');plot(0.075358,0.631451,'.r');plot(-0.212922,0.571615,'.r');plot(-0.133370,0.580243,'.r');plot(-0.528439,0.498015,'.r');plot(0.411433,0.716662,'.r');plot(0.223356,0.666011,'.r');plot(0.126494,0.652899,'.r');plot(-0.299043,0.552817,'.r');plot(0.007542,0.629922,'.r');plot(-0.819872,0.415429,'.r');plot(0.233755,0.680245,'.r');plot(0.065818,0.629243,'.r');plot(0.018411,0.604874,'.r');plot(0.036390,0.647820,'.r');plot(0.031446,0.636792,'.r');plot(0.043535,0.622861,'.r');plot(0.039171,0.628305,'.r');plot(0.146544,0.657522,'.r');plot(0.049582,0.632987,'.r');plot(-0.059566,0.621534,'.r');plot(-0.015222,0.620750,'.r');plot(0.322271,0.694420,'.r');plot(0.030123,0.627767,'.r');plot(0.085530,0.643423,'.r');plot(-0.518523,0.496701,'.r');plot(-0.264901,0.559015,'.r');plot(0.046243,0.636301,'.r');plot(-0.050995,0.606319,'.r');plot(-0.701597,0.443065,'.r');plot(-0.625979,0.473580,'.r');plot(-0.041138,0.618986,'.r');plot(-0.191895,0.573851,'.r');plot(-0.014557,0.621113,'.r');plot(-0.028433,0.611430,'.r');plot(-0.217098,0.562458,'.r');


xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-3 3 0 1])

t = title('$t = 0.5$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);





==> images/plot1D_2.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -3:0.01:3;
t=0;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
plot(x,y); hold on
set(gca,'FontSize',18)

plot(0.918357,2.063041,'.r');

l=legend('$y_0$','$\bar{y}_0^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(-0.814610,1.165261,'.r');plot(1.580883,2.197259,'.r');plot(-0.282479,1.430862,'.r');plot(0.742184,1.996902,'.r');plot(-0.813174,1.165699,'.r');plot(0.802339,2.025248,'.r');plot(0.903683,2.054735,'.r');plot(0.565827,1.932033,'.r');plot(0.199649,1.758747,'.r');plot(-0.019952,1.605564,'.r');plot(1.778850,2.248121,'.r');plot(0.699433,2.005050,'.r');plot(-0.434864,1.335495,'.r');plot(0.102442,1.677631,'.r');plot(-0.047330,1.588641,'.r');plot(0.126298,1.698749,'.r');plot(0.216332,1.727396,'.r');plot(0.952545,2.077733,'.r');plot(0.014288,1.670116,'.r');plot(-0.511673,1.289686,'.r');plot(0.079100,1.670467,'.r');plot(-0.418779,1.366243,'.r');plot(0.222565,1.754172,'.r');plot(-0.387213,1.355668,'.r');plot(1.827471,2.199821,'.r');plot(0.387088,1.814087,'.r');plot(0.040529,1.632352,'.r');plot(-0.013442,1.587339,'.r');plot(0.043258,1.645472,'.r');plot(-1.448715,1.004581,'.r');plot(-0.040922,1.566403,'.r');plot(-0.058666,1.575888,'.r');plot(-0.687004,1.208175,'.r');plot(0.286470,1.794918,'.r');plot(0.177683,1.676473,'.r');plot(0.287499,1.798390,'.r');plot(-0.150582,1.481364,'.r');plot(0.086948,1.629452,'.r');plot(0.287188,1.797463,'.r');plot(0.126285,1.698790,'.r');plot(-0.086585,1.561496,'.r');plot(0.008495,1.608514,'.r');plot(-1.396852,1.002747,'.r');plot(-1.357519,0.988146,'.r');plot(0.152161,1.687518,'.r');plot(0.040702,1.633135,'.r');plot(-0.820375,1.164370,'.r');plot(-0.906687,1.137083,'.r');plot(-0.015299,1.591616,'.r');plot(-0.011940,1.590325,'.r');plot(-0.041932,1.564522,'.r');plot(-0.921350,1.125162,'.r');plot(-0.212809,1.464592,'.r');plot(2.147585,2.091362,'.r');plot(0.438342,1.854520,'.r');plot(1.251163,2.163688,'.r');plot(-2.147512,1.102063,'.r');plot(0.024824,1.617726,'.r');plot(0.467651,1.902782,'.r');plot(-0.262327,1.435134,'.r');plot(0.618643,1.959568,'.r');plot(-1.218865,1.028032,'.r');plot(-0.310270,1.434039,'.r');plot(0.365840,1.822137,'.r');plot(-0.075637,1.556874,'.r');plot(1.683945,2.195802,'.r');plot(1.734997,2.244608,'.r');plot(-0.990102,1.128491,'.r');plot(2.129891,2.103342,'.r');plot(-1.841187,1.011888,'.r');plot(2.886525,1.805554,'.r');plot(2.023435,2.167257,'.r');plot(0.201596,1.757253,'.r');plot(0.494022,1.865451,'.r');plot(0.141842,1.729718,'.r');plot(0.355297,1.848252,'.r');plot(-0.114271,1.540015,'.r');plot(-0.042157,1.564596,'.r');plot(1.613588,2.181461,'.r');plot(-0.118992,1.504464,'.r');plot(0.042439,1.641753,'.r');plot(-2.102537,1.085874,'.r');plot(1.447490,2.192364,'.r');plot(0.049100,1.616773,'.r');plot(0.767506,2.053769,'.r');plot(-0.278248,1.430889,'.r');plot(1.654356,2.176303,'.r');plot(0.427078,1.814196,'.r');plot(-0.472054,1.325621,'.r');plot(0.225809,1.758522,'.r');plot(0.568105,1.929112,'.r');plot(-0.152073,1.481572,'.r');plot(0.969554,2.102162,'.r');plot(-0.344076,1.408603,'.r');plot(0.475705,1.930260,'.r');plot(0.204383,1.751156,'.r');plot(0.874840,2.075172,'.r');plot(-0.345757,1.408216,'.r');plot(0.000373,1.622221,'.r');plot(0.160712,1.714792,'.r');plot(0.515261,1.930582,'.r');plot(0.155595,1.699789,'.r');plot(-0.231940,1.473557,'.r');plot(1.444045,2.194315,'.r');plot(0.417224,1.846166,'.r');plot(-1.814086,1.011550,'.r');plot(-0.409527,1.384731,'.r');plot(-1.927986,1.015972,'.r');plot(-0.343693,1.408691,'.r');plot(-1.459571,1.001376,'.r');plot(-0.596188,1.255588,'.r');plot(0.242271,1.766628,'.r');plot(-0.148372,1.492032,'.r');plot(-0.570567,1.278631,'.r');plot(-0.017133,1.599898,'.r');plot(-0.081592,1.547958,'.r');plot(-0.545963,1.272209,'.r');plot(-0.023129,1.596890,'.r');plot(-0.255801,1.440482,'.r');plot(0.545354,1.921663,'.r');plot(-0.671942,1.235341,'.r');plot(-0.249922,1.460021,'.r');plot(0.209844,1.729602,'.r');plot(1.630082,2.175429,'.r');plot(-1.197939,1.018987,'.r');plot(0.192510,1.744063,'.r');plot(-0.452811,1.331361,'.r');plot(0.355632,1.848303,'.r');plot(0.000787,1.624683,'.r');plot(-0.168321,1.517740,'.r');plot(-0.124739,1.551098,'.r');plot(-0.212273,1.466372,'.r');plot(2.144243,2.093468,'.r');plot(-0.121741,1.515227,'.r');plot(-2.353302,1.147403,'.r');plot(0.420436,1.826355,'.r');plot(1.716323,2.228916,'.r');plot(0.041984,1.639467,'.r');plot(-0.741703,1.192274,'.r');plot(0.224243,1.757789,'.r');plot(-1.073760,1.047250,'.r');plot(1.710230,2.222773,'.r');plot(-0.177211,1.507999,'.r');plot(-0.032304,1.610065,'.r');plot(-0.260043,1.433355,'.r');plot(-0.208209,1.469611,'.r');plot(0.967072,2.097910,'.r');plot(0.260652,1.755565,'.r');plot(2.247141,2.068722,'.r');plot(0.252535,1.733366,'.r');plot(-0.364822,1.407679,'.r');plot(-0.173487,1.522368,'.r');plot(0.300059,1.787928,'.r');plot(0.382124,1.805269,'.r');plot(0.299166,1.788456,'.r');plot(-0.260599,1.433472,'.r');plot(-0.470688,1.324215,'.r');plot(0.563828,1.934467,'.r');plot(2.755766,1.894142,'.r');plot(2.733558,1.902618,'.r');plot(-0.475908,1.328486,'.r');plot(1.869721,2.154000,'.r');plot(0.204060,1.752115,'.r');plot(0.397195,1.864118,'.r');plot(-1.167475,1.026327,'.r');plot(0.632818,1.979102,'.r');plot(-0.041097,1.565819,'.r');plot(1.194827,2.139739,'.r');plot(-1.523070,0.989959,'.r');plot(-0.137285,1.512938,'.r');plot(-0.432828,1.334386,'.r');plot(0.446120,1.852888,'.r');plot(-0.152166,1.481803,'.r');plot(-0.689920,1.203178,'.r');plot(-0.039285,1.576301,'.r');plot(0.312918,1.791877,'.r');plot(0.153104,1.689875,'.r');plot(-0.453703,1.329643,'.r');plot(0.101474,1.690319,'.r');plot(-1.101390,1.063542,'.r');plot(1.720398,2.232816,'.r');plot(-0.127375,1.574197,'.r');plot(0.192847,1.745777,'.r');plot(-0.322211,1.405322,'.r');plot(-0.174070,1.521626,'.r');plot(0.280948,1.761781,'.r');plot(0.156570,1.703833,'.r');plot(1.484664,2.179759,'.r');plot(-0.012888,1.587728,'.r');plot(-0.753909,1.193985,'.r');plot(-0.034706,1.610130,'.r');plot(-0.871717,1.132597,'.r');plot(-0.283779,1.432065,'.r');plot(-1.795442,1.010647,'.r');plot(0.159264,1.712179,'.r');plot(0.461617,1.862654,'.r');plot(-0.022774,1.598153,'.r');plot(0.033091,1.614945,'.r');plot(-1.002902,1.120718,'.r');plot(-0.388561,1.355200,'.r');plot(-0.082035,1.549125,'.r');plot(1.310725,2.189765,'.r');plot(-1.153041,1.038299,'.r');plot(2.122326,2.108971,'.r');plot(0.077446,1.668047,'.r');plot(2.315369,2.072902,'.r');plot(-0.733286,1.194685,'.r');plot(0.441020,1.858465,'.r');plot(-1.720964,1.003057,'.r');plot(-0.642612,1.247149,'.r');plot(-0.018521,1.604526,'.r');plot(-0.148283,1.492660,'.r');plot(-2.268482,1.125663,'.r');plot(-0.314554,1.432789,'.r');plot(1.212207,2.139814,'.r');plot(0.774385,2.071405,'.r');plot(1.106198,2.156547,'.r');plot(-0.230776,1.474406,'.r');plot(0.082002,1.668144,'.r');plot(-0.258301,1.434583,'.r');plot(-1.291888,1.020559,'.r');plot(-0.398871,1.365846,'.r');plot(-2.178493,1.110113,'.r');plot(-0.469863,1.323341,'.r');plot(0.288703,1.800968,'.r');plot(-1.971853,1.027077,'.r');plot(-0.219700,1.441300,'.r');plot(-0.434403,1.335154,'.r');plot(-0.328029,1.394569,'.r');plot(2.033329,2.165486,'.r');plot(-1.484206,0.993850,'.r');plot(0.097779,1.720719,'.r');plot(0.036282,1.619988,'.r');plot(0.098561,1.719196,'.r');plot(-0.989417,1.128499,'.r');plot(0.412874,1.876624,'.r');plot(1.339174,2.189170,'.r');plot(0.017300,1.639406,'.r');plot(0.392398,1.835313,'.r');plot(-0.951382,1.102135,'.r');plot(-1.405560,1.005495,'.r');plot(-0.413298,1.381764,'.r');plot(-0.194712,1.511729,'.r');plot(0.175622,1.692499,'.r');plot(-0.091746,1.554161,'.r');plot(-1.060267,1.043081,'.r');plot(-0.913722,1.132864,'.r');plot(1.510007,2.185408,'.r');plot(0.024813,1.617654,'.r');plot(0.334094,1.791412,'.r');plot(0.081832,1.668755,'.r');plot(-0.466333,1.320056,'.r');plot(1.000601,2.137045,'.r');plot(-2.618504,1.297776,'.r');plot(-1.417103,1.007686,'.r');plot(0.495258,1.865937,'.r');plot(-0.049429,1.585055,'.r');plot(0.162899,1.717666,'.r');plot(-0.022133,1.600426,'.r');plot(-0.390574,1.355239,'.r');plot(1.011150,2.134120,'.r');plot(-0.667735,1.240131,'.r');plot(0.058894,1.638065,'.r');plot(0.106100,1.651201,'.r');plot(0.143464,1.726971,'.r');plot(-1.245451,1.040080,'.r');plot(0.424929,1.813169,'.r');plot(0.195602,1.755246,'.r');plot(-0.141955,1.523838,'.r');plot(-0.980993,1.125533,'.r');plot(-0.280570,1.429906,'.r');plot(-0.084677,1.558109,'.r');plot(0.330740,1.789289,'.r');plot(-0.038224,1.585517,'.r');plot(0.000065,1.620255,'.r');plot(0.070862,1.663910,'.r');plot(0.312024,1.792513,'.r');plot(-0.220684,1.441789,'.r');plot(1.143708,2.144600,'.r');plot(2.777789,1.883908,'.r');plot(0.225522,1.758566,'.r');plot(-0.249390,1.461063,'.r');plot(0.810909,2.006225,'.r');plot(1.660102,2.178587,'.r');plot(-0.701387,1.192197,'.r');plot(0.954248,2.079507,'.r');plot(-2.169043,1.107906,'.r');plot(0.812095,2.005022,'.r');plot(-0.043182,1.567059,'.r');plot(0.157709,1.707961,'.r');plot(-0.567069,1.274359,'.r');plot(-0.895919,1.137433,'.r');plot(-0.617901,1.240619,'.r');plot(-0.608702,1.237435,'.r');plot(-0.611158,1.237200,'.r');plot(-0.549616,1.269480,'.r');plot(2.963544,1.731249,'.r');plot(-0.063742,1.573622,'.r');plot(0.175091,1.696837,'.r');plot(0.656626,1.949371,'.r');plot(-0.971071,1.116880,'.r');plot(-0.431438,1.334352,'.r');plot(0.053408,1.581904,'.r');plot(2.242545,2.068402,'.r');plot(0.083197,1.661805,'.r');plot(0.836426,2.056878,'.r');plot(0.760563,2.030429,'.r');plot(-0.095041,1.560266,'.r');plot(-1.678269,1.001377,'.r');plot(-0.147900,1.495480,'.r');plot(0.406201,1.900251,'.r');plot(0.439697,1.857161,'.r');plot(-0.167926,1.517734,'.r');plot(0.010936,1.637933,'.r');plot(0.397828,1.868095,'.r');plot(0.886189,2.057963,'.r');plot(-0.028417,1.594633,'.r');plot(1.125615,2.148913,'.r');plot(-0.554319,1.267130,'.r');plot(-2.335837,1.141486,'.r');plot(-1.231751,1.035035,'.r');plot(-0.500067,1.298280,'.r');plot(0.137148,1.697852,'.r');plot(0.416128,1.853942,'.r');plot(0.625062,1.974411,'.r');plot(-0.085664,1.560491,'.r');plot(0.696847,2.002242,'.r');plot(-0.325592,1.396433,'.r');plot(-1.427102,1.008066,'.r');plot(-0.261602,1.434225,'.r');plot(0.270732,1.744036,'.r');plot(-2.253569,1.123186,'.r');plot(-0.275783,1.434575,'.r');plot(0.446236,1.852620,'.r');plot(0.095246,1.701937,'.r');plot(-0.143426,1.523163,'.r');plot(0.425982,1.813098,'.r');plot(0.633876,1.978503,'.r');plot(0.556835,1.939065,'.r');plot(-0.355617,1.412653,'.r');plot(-0.081888,1.548711,'.r');plot(0.052319,1.583560,'.r');plot(1.134567,2.146205,'.r');plot(0.761468,2.033485,'.r');plot(-0.323657,1.400700,'.r');plot(-0.950603,1.102008,'.r');plot(-0.331403,1.397404,'.r');plot(-0.009630,1.602990,'.r');plot(0.050868,1.594860,'.r');plot(-0.280155,1.429891,'.r');plot(-0.085252,1.559642,'.r');plot(0.066207,1.653908,'.r');plot(0.650474,1.953051,'.r');plot(2.212454,2.068527,'.r');plot(-2.460524,1.201006,'.r');plot(-0.814187,1.165379,'.r');plot(-1.557321,0.995287,'.r');plot(-0.476562,1.328716,'.r');plot(0.046828,1.641639,'.r');plot(-0.052513,1.561862,'.r');plot(0.176439,1.685845,'.r');plot(1.594904,2.190980,'.r');plot(0.743666,1.996938,'.r');plot(-0.029138,1.597315,'.r');plot(-0.271366,1.442782,'.r');plot(0.124672,1.700417,'.r');plot(0.769279,2.059160,'.r');plot(-2.921010,1.460593,'.r');plot(-0.077932,1.549985,'.r');plot(1.611820,2.182308,'.r');plot(0.522128,1.919612,'.r');plot(2.158247,2.085186,'.r');plot(0.357793,1.846696,'.r');plot(-0.414431,1.379490,'.r');plot(-2.022467,1.048153,'.r');plot(-0.104011,1.551194,'.r');plot(0.427316,1.814583,'.r');plot(-0.627611,1.247488,'.r');plot(0.338864,1.797318,'.r');plot(0.282615,1.773235,'.r');plot(-0.099781,1.568010,'.r');plot(0.205126,1.748718,'.r');plot(0.915513,2.061535,'.r');plot(-0.139964,1.518715,'.r');plot(0.014539,1.669669,'.r');plot(-0.486641,1.320336,'.r');plot(0.012616,1.661274,'.r');plot(-0.164461,1.524701,'.r');plot(-0.631868,1.248708,'.r');plot(1.189591,2.140440,'.r');plot(0.132339,1.670190,'.r');plot(0.040676,1.633019,'.r');plot(0.122492,1.694375,'.r');plot(0.621556,1.967243,'.r');plot(0.178986,1.668792,'.r');plot(-0.039034,1.578369,'.r');plot(-0.608258,1.237592,'.r');plot(-0.201748,1.468210,'.r');plot(-0.647516,1.246039,'.r');plot(0.123429,1.697869,'.r');plot(0.626390,1.976369,'.r');plot(0.160032,1.713691,'.r');plot(0.119767,1.683097,'.r');plot(0.071533,1.665055,'.r');plot(0.180211,1.664569,'.r');plot(0.232761,1.750409,'.r');plot(2.035125,2.165028,'.r');plot(-0.140630,1.520879,'.r');plot(-0.064662,1.565631,'.r');plot(0.985230,2.127014,'.r');plot(-1.700721,1.001703,'.r');plot(1.600818,2.187932,'.r');plot(-0.121660,1.514483,'.r');plot(-1.338335,0.988275,'.r');plot(0.819074,2.006395,'.r');plot(-0.409687,1.384751,'.r');plot(-1.131886,1.056935,'.r');plot(0.172873,1.712937,'.r');plot(-1.290588,1.021714,'.r');plot(0.008094,1.606508,'.r');plot(-0.029939,1.600735,'.r');plot(0.524990,1.911899,'.r');plot(-0.002624,1.606890,'.r');plot(0.078169,1.669115,'.r');plot(0.046070,1.646275,'.r');plot(-0.527622,1.281513,'.r');plot(0.385314,1.809942,'.r');plot(0.052950,1.581815,'.r');plot(-0.608291,1.237579,'.r');plot(0.213401,1.722194,'.r');plot(-0.063341,1.576775,'.r');plot(-1.710016,1.002208,'.r');plot(-0.044410,1.573519,'.r');plot(-0.102677,1.556745,'.r');plot(0.801970,2.026375,'.r');plot(-0.022767,1.598178,'.r');plot(0.054677,1.587925,'.r');plot(0.019558,1.607754,'.r');plot(-0.196776,1.499626,'.r');plot(-1.651085,1.002293,'.r');plot(-0.104579,1.549454,'.r');plot(-0.218298,1.443034,'.r');plot(0.122142,1.692870,'.r');plot(0.132384,1.670155,'.r');plot(-2.763927,1.371234,'.r');plot(-0.266878,1.442830,'.r');plot(0.310559,1.793110,'.r');plot(-2.783721,1.381105,'.r');plot(0.243042,1.766000,'.r');plot(1.176480,2.142327,'.r');plot(-0.261392,1.434014,'.r');plot(0.005477,1.614232,'.r');plot(-0.556528,1.266855,'.r');plot(0.827652,2.026034,'.r');plot(0.181004,1.663688,'.r');plot(-0.321007,1.409858,'.r');plot(-0.349862,1.408522,'.r');plot(-0.202222,1.466721,'.r');plot(0.711097,2.015931,'.r');plot(-0.003555,1.606370,'.r');plot(-0.015758,1.593596,'.r');plot(-0.407982,1.383915,'.r');plot(0.010254,1.627647,'.r');plot(0.548798,1.930059,'.r');plot(0.151037,1.686614,'.r');plot(0.822677,2.012580,'.r');plot(-0.254057,1.446592,'.r');plot(0.522789,1.917851,'.r');plot(0.488968,1.876295,'.r');plot(-0.886545,1.134127,'.r');plot(0.192058,1.741552,'.r');plot(-0.213449,1.462151,'.r');plot(0.455986,1.840119,'.r');plot(0.311709,1.792691,'.r');plot(-1.737098,1.004687,'.r');plot(-0.133821,1.530996,'.r');plot(1.588271,2.194187,'.r');plot(1.656004,2.176875,'.r');plot(0.518058,1.928388,'.r');plot(-0.767819,1.200771,'.r');plot(0.286705,1.795813,'.r');plot(-0.035488,1.606881,'.r');plot(0.039255,1.627381,'.r');plot(0.861811,2.095945,'.r');plot(2.253225,2.069229,'.r');plot(-0.354626,1.411873,'.r');plot(-0.536676,1.278254,'.r');plot(-0.296290,1.419533,'.r');plot(-0.188060,1.494394,'.r');plot(-1.202843,1.020385,'.r');plot(0.096795,1.717592,'.r');plot(0.140597,1.726370,'.r');plot(-0.436764,1.337248,'.r');plot(0.371440,1.807183,'.r');plot(-0.598596,1.250203,'.r');plot(0.533209,1.899107,'.r');plot(0.631784,1.979417,'.r');plot(0.205769,1.746369,'.r');plot(-0.171843,1.521970,'.r');plot(-1.069426,1.045097,'.r');plot(0.312479,1.792211,'.r');plot(-0.418096,1.368668,'.r');plot(-0.345720,1.408223,'.r');plot(0.949121,2.074702,'.r');plot(0.103667,1.663678,'.r');plot(0.157005,1.705506,'.r');plot(-0.101196,1.563456,'.r');plot(-0.264621,1.439136,'.r');plot(0.179927,1.665252,'.r');plot(1.968410,2.155852,'.r');plot(0.848546,2.091479,'.r');plot(-0.518769,1.285575,'.r');plot(-0.059897,1.583291,'.r');plot(0.734887,2.002016,'.r');plot(-0.051965,1.566001,'.r');plot(-0.059070,1.578701,'.r');plot(1.118850,2.151561,'.r');plot(1.943327,2.145024,'.r');plot(-0.441573,1.341579,'.r');plot(0.085960,1.637650,'.r');plot(-0.023605,1.595273,'.r');plot(-0.830962,1.163464,'.r');plot(-0.009285,1.604936,'.r');plot(0.165110,1.720901,'.r');plot(1.815500,2.214442,'.r');plot(0.255839,1.736452,'.r');plot(-0.197367,1.495339,'.r');plot(-0.211770,1.467780,'.r');plot(1.647953,2.174712,'.r');plot(-0.295866,1.420547,'.r');plot(2.811763,1.864260,'.r');plot(-0.537538,1.277842,'.r');plot(0.298403,1.789195,'.r');plot(-0.332848,1.399730,'.r');plot(-1.201273,1.019873,'.r');plot(0.559105,1.938551,'.r');plot(2.461268,2.008460,'.r');plot(-0.162099,1.531415,'.r');plot(0.173435,1.709333,'.r');plot(1.497426,2.181294,'.r');plot(-0.405192,1.379991,'.r');plot(-0.557808,1.267000,'.r');plot(0.771578,2.065370,'.r');plot(1.068620,2.144555,'.r');plot(0.214685,1.723184,'.r');plot(-0.420728,1.359052,'.r');plot(-0.242811,1.458568,'.r');plot(-0.036485,1.600487,'.r');plot(0.102541,1.676374,'.r');plot(0.072502,1.666037,'.r');plot(0.051403,1.589658,'.r');plot(1.295385,2.189639,'.r');plot(-0.004819,1.608522,'.r');plot(-0.566683,1.273893,'.r');plot(0.325616,1.786019,'.r');plot(-1.913586,1.013987,'.r');plot(2.670360,1.919382,'.r');plot(0.126638,1.697652,'.r');plot(-1.352612,0.987403,'.r');plot(0.416245,1.853102,'.r');plot(-1.226708,1.032408,'.r');plot(2.815297,1.861941,'.r');plot(0.040791,1.633552,'.r');plot(-1.137744,1.052303,'.r');plot(0.107126,1.652764,'.r');plot(1.401369,2.208623,'.r');plot(-0.039230,1.576748,'.r');plot(-2.478513,1.212079,'.r');plot(0.421789,1.820272,'.r');plot(0.449223,1.845187,'.r');plot(-0.548229,1.270472,'.r');plot(-0.018515,1.604512,'.r');plot(0.818630,2.005879,'.r');plot(0.431106,1.826334,'.r');plot(-0.013910,1.587667,'.r');plot(-1.083689,1.053635,'.r');plot(0.183223,1.669342,'.r');plot(0.010403,1.629827,'.r');plot(-0.009517,1.603639,'.r');plot(-0.566351,1.273498,'.r');plot(0.225216,1.758529,'.r');plot(0.143328,1.727485,'.r');plot(-0.098629,1.569214,'.r');plot(0.091479,1.641445,'.r');plot(0.070780,1.663745,'.r');plot(0.081470,1.669822,'.r');plot(-0.471861,1.325429,'.r');plot(0.009745,1.620685,'.r');plot(-0.021537,1.602381,'.r');plot(-0.250178,1.459442,'.r');plot(0.002515,1.629705,'.r');plot(0.709783,2.015056,'.r');plot(-1.866396,1.011804,'.r');plot(1.405347,2.208678,'.r');plot(1.882175,2.145539,'.r');plot(-0.777156,1.200194,'.r');plot(-0.046021,1.583534,'.r');plot(0.366747,1.819077,'.r');plot(-0.711711,1.193454,'.r');plot(0.258563,1.746854,'.r');plot(0.008128,1.606637,'.r');plot(-1.201391,1.019909,'.r');plot(-0.024129,1.593672,'.r');plot(0.071049,1.664266,'.r');plot(0.854168,2.097936,'.r');plot(-0.189547,1.504519,'.r');plot(-0.133262,1.536694,'.r');plot(-0.204625,1.464448,'.r');plot(0.659534,1.950270,'.r');plot(0.204984,1.749210,'.r');plot(1.024888,2.125670,'.r');plot(0.789395,2.065531,'.r');plot(0.556145,1.938975,'.r');plot(0.757092,2.019332,'.r');plot(0.602241,1.918394,'.r');plot(1.688554,2.200236,'.r');plot(-0.867385,1.134521,'.r');plot(1.632433,2.174933,'.r');plot(0.731739,2.005814,'.r');plot(0.651874,1.951572,'.r');plot(1.076919,2.151798,'.r');plot(-0.200535,1.473638,'.r');plot(-2.150207,1.102860,'.r');plot(0.025239,1.620198,'.r');plot(-0.463128,1.318831,'.r');plot(2.021840,2.167419,'.r');plot(-0.430377,1.334813,'.r');plot(-1.571542,0.998139,'.r');plot(-0.011080,1.594429,'.r');plot(-1.880713,1.011953,'.r');plot(1.705296,2.217618,'.r');plot(0.851878,2.096160,'.r');plot(0.242763,1.766304,'.r');plot(-0.835005,1.162275,'.r');plot(1.002521,2.137010,'.r');plot(2.387764,2.053900,'.r');plot(2.298443,2.072959,'.r');plot(-0.576920,1.283951,'.r');plot(0.092467,1.656304,'.r');plot(0.009041,1.612795,'.r');plot(0.349901,1.836862,'.r');plot(2.441150,2.022178,'.r');plot(0.276051,1.737492,'.r');plot(0.084522,1.651132,'.r');plot(-0.134881,1.521908,'.r');plot(-0.187714,1.491960,'.r');plot(-0.626540,1.246958,'.r');plot(1.270350,2.179533,'.r');plot(0.264382,1.762777,'.r');plot(-0.120763,1.507864,'.r');plot(0.675791,1.974590,'.r');plot(-0.049730,1.583342,'.r');plot(-2.520066,1.238374,'.r');plot(-1.991442,1.034393,'.r');plot(-1.543801,0.992644,'.r');plot(0.196883,1.757413,'.r');plot(-0.642862,1.247084,'.r');plot(-0.664332,1.242659,'.r');plot(0.388113,1.817107,'.r');plot(-2.769573,1.374027,'.r');plot(0.041205,1.635538,'.r');plot(-0.158581,1.525925,'.r');plot(-0.323613,1.400823,'.r');plot(-2.363973,1.151441,'.r');plot(-0.526556,1.281901,'.r');plot(-0.208142,1.469527,'.r');plot(-0.161500,1.532215,'.r');plot(-0.321422,1.408239,'.r');plot(-0.478622,1.328811,'.r');plot(-0.038924,1.579302,'.r');plot(0.420053,1.828361,'.r');plot(0.192060,1.741562,'.r');plot(-0.500896,1.297398,'.r');plot(0.038738,1.625769,'.r');plot(-1.890762,1.012271,'.r');plot(-0.148661,1.490063,'.r');plot(0.201184,1.757746,'.r');plot(1.289641,2.188597,'.r');plot(2.368208,2.062233,'.r');plot(-0.008650,1.608058,'.r');plot(-0.219213,1.441588,'.r');plot(-0.268953,1.444284,'.r');plot(0.880339,2.065661,'.r');plot(-0.871288,1.132734,'.r');plot(-0.088192,1.560352,'.r');plot(-0.254285,1.445745,'.r');plot(1.171829,2.142838,'.r');plot(-0.123453,1.534693,'.r');plot(0.336764,1.793970,'.r');plot(-0.635702,1.248684,'.r');plot(0.391360,1.830081,'.r');plot(0.458723,1.847982,'.r');plot(-0.324316,1.398980,'.r');plot(-0.309483,1.432757,'.r');plot(-0.606461,1.238606,'.r');plot(2.032861,2.165600,'.r');plot(0.609503,1.933012,'.r');plot(0.341090,1.802686,'.r');plot(-1.423392,1.008089,'.r');plot(0.230076,1.752667,'.r');plot(-0.204834,1.464598,'.r');plot(-0.647671,1.246012,'.r');plot(1.210896,2.139610,'.r');plot(-1.352733,0.987416,'.r');plot(0.022748,1.603609,'.r');plot(-1.346763,0.987178,'.r');plot(0.572266,1.924081,'.r');plot(-0.008065,1.610213,'.r');plot(-0.811094,1.166534,'.r');plot(1.026057,2.125050,'.r');plot(0.622071,1.968457,'.r');plot(-0.114462,1.538378,'.r');plot(-0.821991,1.164275,'.r');plot(-0.723703,1.196508,'.r');plot(-0.131318,1.557865,'.r');plot(0.094323,1.687915,'.r');plot(0.404920,1.899329,'.r');plot(2.588967,1.939430,'.r');plot(-0.272094,1.441729,'.r');plot(0.267427,1.756903,'.r');plot(-0.023016,1.597288,'.r');plot(-0.000031,1.619623,'.r');plot(0.341271,1.803212,'.r');plot(-0.695790,1.195623,'.r');plot(-0.677056,1.227192,'.r');plot(-0.909278,1.135906,'.r');plot(-1.127234,1.060025,'.r');plot(0.220148,1.744545,'.r');plot(0.436862,1.850246,'.r');plot(0.007143,1.605630,'.r');plot(-0.668921,1.238971,'.r');plot(2.571700,1.945603,'.r');plot(-0.762835,1.198686,'.r');plot(-0.347220,1.408040,'.r');plot(0.407186,1.899692,'.r');plot(-0.252606,1.451973,'.r');plot(0.367297,1.817313,'.r');plot(-0.041665,1.564668,'.r');plot(-0.317121,1.425405,'.r');plot(0.263824,1.762706,'.r');plot(-0.905594,1.137443,'.r');plot(0.768746,2.057585,'.r');plot(0.807622,2.011570,'.r');plot(-1.451084,1.003933,'.r');plot(1.846563,2.176803,'.r');plot(0.065927,1.653808,'.r');plot(1.152577,2.143905,'.r');plot(-0.475333,1.328213,'.r');plot(-0.231453,1.474088,'.r');plot(0.107758,1.655325,'.r');plot(0.334763,1.791930,'.r');plot(1.106789,2.156349,'.r');plot(0.512148,1.927785,'.r');plot(0.006741,1.606755,'.r');plot(0.707903,2.013575,'.r');plot(-0.110299,1.555043,'.r');plot(-0.047994,1.589202,'.r');plot(0.026808,1.625625,'.r');plot(0.034265,1.616173,'.r');plot(0.340723,1.801661,'.r');plot(0.934445,2.068173,'.r');plot(0.359958,1.842106,'.r');plot(0.591200,1.913036,'.r');plot(-1.137792,1.052263,'.r');plot(-0.863978,1.136849,'.r');plot(0.223513,1.756578,'.r');plot(-0.300776,1.414318,'.r');plot(-0.163330,1.528341,'.r');plot(-0.933864,1.110478,'.r');plot(-0.345898,1.408189,'.r');plot(0.211849,1.723784,'.r');plot(-0.592231,1.265080,'.r');plot(-0.274709,1.436710,'.r');plot(-0.218046,1.443629,'.r');plot(-0.607048,1.238207,'.r');plot(0.653611,1.950240,'.r');plot(-1.157496,1.034269,'.r');plot(0.093340,1.671139,'.r');plot(1.122719,2.150001,'.r');plot(0.120024,1.683944,'.r');plot(-0.414970,1.378205,'.r');plot(1.063290,2.139220,'.r');plot(1.888775,2.142302,'.r');plot(0.381563,1.804733,'.r');plot(-0.330238,1.395887,'.r');plot(2.606772,1.934037,'.r');plot(-0.103903,1.551577,'.r');plot(-0.048095,1.589148,'.r');plot(0.318807,1.786122,'.r');plot(0.187331,1.702693,'.r');plot(-2.542162,1.252339,'.r');plot(-0.748664,1.192283,'.r');plot(-1.586095,1.000603,'.r');plot(-0.014508,1.588889,'.r');plot(0.558219,1.938893,'.r');plot(0.334468,1.791694,'.r');plot(-0.933770,1.110577,'.r');plot(-0.043191,1.567094,'.r');plot(-1.482878,0.994199,'.r');plot(0.001919,1.629187,'.r');plot(0.501432,1.884473,'.r');plot(-0.036180,1.602681,'.r');plot(0.791960,2.058630,'.r');plot(-0.238953,1.457487,'.r');plot(0.495685,1.866397,'.r');plot(-0.028724,1.595713,'.r');plot(-0.242825,1.458587,'.r');plot(0.759534,2.027018,'.r');plot(2.331823,2.071421,'.r');plot(0.216878,1.729413,'.r');plot(-0.007748,1.611037,'.r');plot(-1.052035,1.045327,'.r');plot(-0.167169,1.518215,'.r');plot(0.606185,1.925176,'.r');plot(-0.251192,1.456708,'.r');plot(-0.352067,1.409804,'.r');plot(-1.324036,0.994190,'.r');plot(-2.615215,1.295939,'.r');plot(-0.066489,1.550867,'.r');plot(-0.327126,1.394810,'.r');plot(-0.833190,1.162904,'.r');plot(0.043369,1.645912,'.r');plot(-0.094877,1.559696,'.r');plot(-0.556551,1.266855,'.r');plot(-0.317724,1.423166,'.r');plot(0.269671,1.748237,'.r');plot(-0.822669,1.164244,'.r');plot(1.166333,2.143270,'.r');plot(-2.437668,1.187519,'.r');plot(-0.386946,1.355806,'.r');plot(-0.539315,1.276888,'.r');plot(-0.428456,1.336851,'.r');plot(0.358805,1.844877,'.r');plot(1.273826,2.181803,'.r');plot(0.755283,2.014157,'.r');plot(0.031309,1.616220,'.r');plot(2.733350,1.902688,'.r');plot(-2.470097,1.206859,'.r');plot(0.269926,1.747202,'.r');plot(-0.064853,1.563928,'.r');plot(0.455035,1.838894,'.r');plot(0.296646,1.791828,'.r');plot(-0.071159,1.549905,'.r');plot(-0.364259,1.408862,'.r');plot(0.793043,2.055396,'.r');plot(-2.220730,1.118020,'.r');plot(-0.477857,1.328891,'.r');plot(-1.422516,1.008068,'.r');plot(0.156711,1.704387,'.r');plot(0.118336,1.680061,'.r');plot(0.449702,1.844051,'.r');plot(-1.081846,1.052380,'.r');plot(-0.210671,1.469858,'.r');plot(0.013922,1.669905,'.r');plot(-0.357405,1.413735,'.r');plot(2.212976,2.068483,'.r');plot(1.768331,2.252218,'.r');plot(-0.106403,1.547571,'.r');plot(-0.667077,1.240711,'.r');plot(0.262800,1.761585,'.r');plot(0.037470,1.622539,'.r');plot(2.257513,2.069628,'.r');plot(0.330515,1.789151,'.r');plot(-0.469188,1.322635,'.r');plot(0.046219,1.645544,'.r');plot(-2.097481,1.083732,'.r');plot(0.433454,1.836559,'.r');plot(-0.477472,1.328879,'.r');plot(-2.355519,1.148216,'.r');plot(0.520271,1.924199,'.r');plot(-0.068501,1.543643,'.r');plot(-0.140311,1.519869,'.r');plot(0.417108,1.846978,'.r');plot(-0.217928,1.443934,'.r');plot(-0.183530,1.474351,'.r');plot(0.784552,2.074566,'.r');plot(-0.609150,1.237314,'.r');plot(0.160559,1.714558,'.r');plot(-1.000478,1.123283,'.r');plot(0.780231,2.077055,'.r');plot(1.627673,2.176044,'.r');plot(0.802449,2.024916,'.r');plot(-1.201948,1.020085,'.r');plot(-1.580138,0.999677,'.r');plot(1.254561,2.166725,'.r');plot(-0.038852,1.579917,'.r');plot(1.982393,2.161427,'.r');plot(-2.557811,1.262076,'.r');plot(-0.884430,1.133370,'.r');plot(-0.461500,1.319180,'.r');plot(-0.251479,1.455820,'.r');plot(1.291600,2.189030,'.r');plot(0.597867,1.914210,'.r');plot(0.305586,1.790777,'.r');plot(-0.286944,1.434638,'.r');plot(-1.806446,1.011257,'.r');plot(-0.659787,1.244465,'.r');plot(0.214921,1.723594,'.r');plot(-0.261613,1.434235,'.r');plot(-2.225930,1.118852,'.r');plot(-0.027685,1.592510,'.r');plot(0.997920,2.136642,'.r');plot(0.105053,1.653691,'.r');plot(-0.133003,1.539470,'.r');plot(0.376679,1.802802,'.r');plot(-2.799996,1.389423,'.r');plot(0.910467,2.058544,'.r');plot(0.352018,1.843494,'.r');plot(-0.195245,1.509211,'.r');plot(0.637688,1.974333,'.r');plot(0.075072,1.666336,'.r');plot(1.154900,2.143798,'.r');plot(0.095644,1.707062,'.r');plot(-0.161368,1.532312,'.r');plot(0.141783,1.729670,'.r');plot(0.162662,1.717361,'.r');plot(-0.118858,1.504742,'.r');plot(-1.564888,0.996832,'.r');plot(0.685122,1.988846,'.r');plot(0.424821,1.813242,'.r');plot(-0.441971,1.341778,'.r');plot(0.851253,2.095472,'.r');plot(1.401692,2.208641,'.r');plot(-0.436389,1.336870,'.r');plot(1.465862,2.183413,'.r');plot(-0.936039,1.108320,'.r');plot(-0.298731,1.415170,'.r');plot(0.476355,1.929841,'.r');plot(0.087399,1.626514,'.r');plot(2.679709,1.917339,'.r');plot(-0.161170,1.532396,'.r');plot(-0.149601,1.484712,'.r');plot(-0.734529,1.194275,'.r');plot(-0.074000,1.558177,'.r');plot(-1.774193,1.008863,'.r');plot(0.794092,2.052127,'.r');plot(-0.582780,1.282261,'.r');plot(-0.123817,1.539372,'.r');plot(-0.934888,1.109433,'.r');plot(0.279194,1.750558,'.r');plot(0.011962,1.653187,'.r');plot(-0.526653,1.281864,'.r');plot(-0.062318,1.583069,'.r');plot(-0.037336,1.593521,'.r');plot(-0.660163,1.244369,'.r');plot(0.266365,1.760027,'.r');plot(0.106488,1.651362,'.r');plot(0.245165,1.760902,'.r');plot(0.860449,2.097101,'.r');plot(-0.095201,1.560832,'.r');plot(0.071218,1.664565,'.r');plot(0.157134,1.705977,'.r');plot(-0.089042,1.558693,'.r');plot(2.194829,2.071260,'.r');plot(0.498176,1.871808,'.r');plot(0.735015,2.001872,'.r');plot(-0.246263,1.462670,'.r');plot(0.145238,1.716785,'.r');plot(-0.025902,1.590665,'.r');plot(0.317248,1.787483,'.r');plot(-1.086217,1.055349,'.r');plot(0.023856,1.611028,'.r');plot(-0.357977,1.413939,'.r');plot(0.608166,1.929643,'.r');plot(0.229333,1.753906,'.r');plot(0.386276,1.812029,'.r');plot(-0.375234,1.375887,'.r');plot(0.396286,1.858357,'.r');plot(0.885910,2.058256,'.r');plot(-0.100171,1.567054,'.r');plot(-0.207921,1.469232,'.r');plot(0.289620,1.801889,'.r');plot(0.629309,1.979012,'.r');plot(0.052710,1.582230,'.r');plot(0.430038,1.822159,'.r');plot(0.053773,1.582789,'.r');plot(-0.071010,1.549304,'.r');plot(-0.298042,1.416085,'.r');plot(2.205160,2.069372,'.r');plot(-0.125062,1.554994,'.r');plot(-1.048546,1.047642,'.r');plot(0.489951,1.872692,'.r');plot(-0.315793,1.429739,'.r');plot(-1.682749,1.001343,'.r');plot(-0.319592,1.415624,'.r');plot(-0.306938,1.426597,'.r');plot(1.845331,2.178213,'.r');plot(0.303157,1.788641,'.r');plot(-0.347843,1.408049,'.r');plot(0.099595,1.712292,'.r');plot(0.015395,1.664670,'.r');plot(-0.148433,1.491607,'.r');plot(-0.310705,1.434571,'.r');plot(0.977342,2.115489,'.r');plot(-0.735837,1.193842,'.r');plot(0.510177,1.923001,'.r');plot(-0.675556,1.229806,'.r');plot(-0.722068,1.196419,'.r');plot(-0.083178,1.552944,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-3 3 0.75 2.45])

t = title('$t = 0$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

figure(2)

x = -3:0.01:3;
t=0.5;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
plot(x,y); hold on
set(gca,'FontSize',18)

plot(0.467247,1.938635,'.r');

l=legend('$y_{50}$','$\bar{y}_{50}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(-0.901016,0.986714,'.r');plot(-0.843241,1.031579,'.r');plot(0.844511,2.153064,'.r');plot(-0.838037,1.028005,'.r');plot(-0.077568,1.534501,'.r');plot(-0.027897,1.586259,'.r');plot(-0.002154,1.569670,'.r');plot(0.277265,1.819452,'.r');plot(-0.023029,1.568642,'.r');plot(0.940011,2.246355,'.r');plot(0.041284,1.640228,'.r');plot(0.709638,2.103926,'.r');plot(0.774799,2.131475,'.r');plot(0.001175,1.585616,'.r');plot(-0.790862,1.048399,'.r');plot(0.056123,1.592756,'.r');plot(-0.633176,1.149753,'.r');plot(0.049197,1.664117,'.r');plot(-2.597943,1.200542,'.r');plot(0.814401,2.173622,'.r');plot(-2.178455,0.960865,'.r');plot(0.396670,1.907745,'.r');plot(0.421241,1.909385,'.r');plot(0.163303,1.745912,'.r');plot(0.685788,2.096189,'.r');plot(0.045694,1.637855,'.r');plot(0.603042,2.060820,'.r');plot(0.184378,1.718933,'.r');plot(-0.333855,1.355047,'.r');plot(-0.202151,1.459573,'.r');plot(-1.406311,0.839356,'.r');plot(-0.470633,1.253211,'.r');plot(-0.132728,1.491446,'.r');plot(1.149375,2.294535,'.r');plot(-0.318522,1.352486,'.r');plot(-0.121481,1.528861,'.r');plot(-0.139280,1.500526,'.r');plot(0.140433,1.679647,'.r');plot(0.519102,2.005318,'.r');plot(-0.181747,1.472942,'.r');plot(-0.396886,1.309375,'.r');plot(-0.061657,1.549697,'.r');plot(-0.282223,1.392056,'.r');plot(0.439186,1.934287,'.r');plot(0.759156,2.143031,'.r');plot(-0.060770,1.550334,'.r');plot(-1.218840,0.876953,'.r');plot(-1.529395,0.826129,'.r');plot(0.380512,1.885351,'.r');plot(-0.031532,1.553859,'.r');plot(0.569983,2.010495,'.r');plot(-0.262360,1.405350,'.r');plot(0.012352,1.605167,'.r');plot(0.210525,1.743933,'.r');plot(-0.087159,1.530940,'.r');plot(0.761217,2.141469,'.r');plot(-2.218661,0.980168,'.r');plot(0.214717,1.761872,'.r');plot(-0.231955,1.420685,'.r');plot(-0.107006,1.524535,'.r');plot(-0.141431,1.506113,'.r');plot(0.334221,1.869488,'.r');plot(-0.509767,1.231292,'.r');plot(0.235271,1.786140,'.r');plot(0.568907,2.010019,'.r');plot(2.356758,2.187054,'.r');plot(1.060011,2.305118,'.r');plot(2.250296,2.218825,'.r');plot(-0.149879,1.498570,'.r');plot(-1.975216,0.878332,'.r');plot(0.087084,1.681507,'.r');plot(0.862444,2.182433,'.r');plot(-0.045839,1.575833,'.r');plot(-0.208740,1.455973,'.r');plot(-0.037395,1.539133,'.r');plot(-0.109131,1.523910,'.r');plot(-0.387296,1.311269,'.r');plot(0.269401,1.784803,'.r');plot(-0.472646,1.251197,'.r');plot(0.723079,2.093240,'.r');plot(-0.722608,1.103602,'.r');plot(0.053413,1.620662,'.r');plot(-0.428489,1.273832,'.r');plot(-0.427535,1.272382,'.r');plot(0.033314,1.627754,'.r');plot(-0.753989,1.067803,'.r');plot(-0.108937,1.524032,'.r');plot(-0.805747,1.027112,'.r');plot(-0.335688,1.348345,'.r');plot(-0.243540,1.424571,'.r');plot(0.426283,1.925470,'.r');plot(1.315778,2.356594,'.r');plot(0.094870,1.681045,'.r');plot(-0.015625,1.572930,'.r');plot(2.471156,2.111550,'.r');plot(1.479260,2.350727,'.r');plot(0.168936,1.749934,'.r');plot(0.003702,1.617496,'.r');plot(0.461357,1.930159,'.r');plot(-2.389719,1.059441,'.r');plot(-0.133013,1.490427,'.r');plot(-0.568162,1.202016,'.r');plot(0.262237,1.781105,'.r');plot(-2.608766,1.208918,'.r');plot(0.479429,1.948412,'.r');plot(-0.167314,1.487054,'.r');plot(-0.313603,1.346157,'.r');plot(-0.490026,1.216656,'.r');plot(-0.076199,1.538097,'.r');plot(-0.081302,1.541715,'.r');plot(0.024146,1.653700,'.r');plot(-2.334386,1.033663,'.r');plot(-0.111784,1.520155,'.r');plot(0.526072,2.012939,'.r');plot(1.618574,2.394592,'.r');plot(-2.763876,1.310893,'.r');plot(-0.549265,1.207593,'.r');plot(0.500072,1.969917,'.r');plot(0.771657,2.132584,'.r');plot(-0.235002,1.411187,'.r');plot(0.355005,1.889217,'.r');plot(0.269424,1.784887,'.r');plot(-0.129272,1.513680,'.r');plot(0.375586,1.865518,'.r');plot(-0.400192,1.306332,'.r');plot(1.100960,2.329455,'.r');plot(-0.528695,1.227069,'.r');plot(0.154995,1.723807,'.r');plot(-0.787854,1.052163,'.r');plot(-0.635782,1.147888,'.r');plot(0.104126,1.696640,'.r');plot(-0.077906,1.534217,'.r');plot(-0.094594,1.502402,'.r');plot(0.043676,1.626945,'.r');plot(1.201307,2.336268,'.r');plot(-1.204861,0.878952,'.r');plot(-0.111895,1.519917,'.r');plot(-0.157728,1.479016,'.r');plot(-0.795371,1.042018,'.r');plot(1.074148,2.319776,'.r');plot(-0.149779,1.498669,'.r');plot(0.542470,2.037092,'.r');plot(0.421963,1.911917,'.r');plot(-2.910879,1.389963,'.r');plot(1.289026,2.350594,'.r');plot(-1.204727,0.878967,'.r');plot(0.181438,1.710032,'.r');plot(0.674593,2.058670,'.r');plot(-1.272835,0.855014,'.r');plot(-1.191666,0.880375,'.r');plot(0.784623,2.137317,'.r');plot(1.105618,2.327885,'.r');plot(0.280308,1.825502,'.r');plot(-0.728708,1.098406,'.r');plot(-0.675805,1.111717,'.r');plot(0.821200,2.168436,'.r');plot(-0.905512,0.986423,'.r');plot(-0.027973,1.585927,'.r');plot(0.287268,1.826122,'.r');plot(0.168462,1.751147,'.r');plot(-0.055642,1.548626,'.r');plot(-0.087305,1.529790,'.r');plot(-0.010916,1.593152,'.r');plot(1.006878,2.251466,'.r');plot(0.143008,1.702970,'.r');plot(0.322926,1.874688,'.r');plot(0.453220,1.923065,'.r');plot(-1.677652,0.815975,'.r');plot(0.733649,2.110816,'.r');plot(0.039144,1.661169,'.r');plot(-0.330198,1.367242,'.r');plot(0.466163,1.937115,'.r');plot(1.518765,2.359384,'.r');plot(-0.537171,1.218239,'.r');plot(-0.540375,1.214833,'.r');plot(0.098817,1.710248,'.r');plot(0.034525,1.641005,'.r');plot(-0.459015,1.243456,'.r');plot(0.010746,1.600983,'.r');plot(0.250849,1.784908,'.r');plot(-0.782887,1.057155,'.r');plot(0.697187,2.117456,'.r');plot(1.257460,2.363311,'.r');plot(-0.037976,1.542584,'.r');plot(0.646905,2.077634,'.r');plot(0.690587,2.109457,'.r');plot(-0.730620,1.096195,'.r');plot(1.018664,2.259058,'.r');plot(-0.618869,1.159926,'.r');plot(0.005455,1.625047,'.r');plot(0.204379,1.722649,'.r');plot(2.068539,2.285870,'.r');plot(-0.592412,1.172538,'.r');plot(-0.353789,1.345575,'.r');plot(-0.079593,1.536201,'.r');plot(-1.476729,0.814461,'.r');plot(0.321422,1.864391,'.r');plot(1.380141,2.399718,'.r');plot(-0.307990,1.361730,'.r');plot(-0.135730,1.488859,'.r');plot(-0.054133,1.548478,'.r');plot(0.561923,2.016492,'.r');plot(-0.204495,1.462832,'.r');plot(-0.760434,1.064691,'.r');plot(0.288853,1.827788,'.r');plot(1.416538,2.387892,'.r');plot(-0.484894,1.223813,'.r');plot(-0.908483,0.986523,'.r');plot(0.487999,1.951508,'.r');plot(0.653553,2.066961,'.r');plot(0.375216,1.864531,'.r');plot(-0.017601,1.564719,'.r');plot(2.816414,1.846910,'.r');plot(-0.145849,1.504170,'.r');plot(0.072628,1.672137,'.r');plot(1.071507,2.317364,'.r');plot(1.780435,2.377156,'.r');plot(1.214527,2.352971,'.r');plot(-0.991530,0.925602,'.r');plot(0.508335,1.988677,'.r');plot(0.031009,1.621091,'.r');plot(-0.101505,1.525667,'.r');plot(1.210794,2.348715,'.r');plot(0.237613,1.778597,'.r');plot(-0.825252,1.018791,'.r');plot(1.980305,2.319510,'.r');plot(0.841454,2.151849,'.r');plot(1.583451,2.391346,'.r');plot(-0.140994,1.505336,'.r');plot(1.135052,2.303990,'.r');plot(1.177885,2.304993,'.r');plot(1.060753,2.305974,'.r');plot(2.533918,2.057170,'.r');plot(0.125165,1.692459,'.r');plot(-0.152434,1.495729,'.r');plot(-0.556622,1.205084,'.r');plot(-0.028174,1.584946,'.r');plot(-0.082759,1.545653,'.r');plot(-1.308602,0.833692,'.r');plot(0.131945,1.716881,'.r');plot(0.544868,2.038812,'.r');plot(0.441191,1.932138,'.r');plot(0.577352,2.025539,'.r');plot(-1.268568,0.857630,'.r');plot(0.240080,1.770771,'.r');plot(1.416736,2.387756,'.r');plot(-0.145265,1.505096,'.r');plot(0.903992,2.221820,'.r');plot(-0.057447,1.550206,'.r');plot(0.661824,2.050311,'.r');plot(-0.120570,1.524632,'.r');plot(-1.111023,0.909478,'.r');plot(-0.596990,1.168430,'.r');plot(0.712087,2.099900,'.r');plot(-1.082853,0.923823,'.r');plot(0.066038,1.661249,'.r');plot(-1.253205,0.866001,'.r');plot(2.642986,1.966061,'.r');plot(-0.003677,1.581848,'.r');plot(0.140389,1.679382,'.r');plot(-0.209707,1.451150,'.r');plot(-0.408484,1.287126,'.r');plot(0.697969,2.117538,'.r');plot(-0.862630,1.026817,'.r');plot(0.087430,1.681380,'.r');plot(-0.060951,1.550205,'.r');plot(-0.533683,1.222030,'.r');plot(0.612952,2.030478,'.r');plot(-1.293152,0.842113,'.r');plot(-0.587173,1.179095,'.r');plot(0.086482,1.681142,'.r');plot(2.774731,1.874620,'.r');plot(0.251657,1.787508,'.r');plot(0.247080,1.771813,'.r');plot(-0.551939,1.206348,'.r');plot(0.910543,2.222567,'.r');plot(0.685261,2.094460,'.r');plot(-0.355453,1.342940,'.r');plot(-0.338747,1.339672,'.r');plot(-0.031368,1.555579,'.r');plot(0.439092,1.934379,'.r');plot(-0.030712,1.562623,'.r');plot(0.174250,1.726053,'.r');plot(1.535292,2.368499,'.r');plot(0.345792,1.843442,'.r');plot(0.582910,2.045965,'.r');plot(0.141201,1.685236,'.r');plot(-0.223152,1.417031,'.r');plot(2.134708,2.254817,'.r');plot(-0.884512,0.997165,'.r');plot(0.178184,1.711172,'.r');plot(-1.558097,0.840668,'.r');plot(0.232412,1.791738,'.r');plot(0.210913,1.745820,'.r');plot(0.041774,1.635597,'.r');plot(-1.518152,0.820595,'.r');plot(-0.002930,1.574892,'.r');plot(0.056036,1.593040,'.r');plot(-0.778938,1.059917,'.r');plot(1.435296,2.373753,'.r');plot(0.732374,2.107810,'.r');plot(1.892707,2.343944,'.r');plot(0.029246,1.635508,'.r');plot(0.282184,1.826327,'.r');plot(-1.099073,0.915977,'.r');plot(-0.029923,1.570932,'.r');plot(-0.082108,1.544206,'.r');plot(-0.684603,1.101681,'.r');plot(0.251845,1.788067,'.r');plot(-0.084420,1.545471,'.r');plot(-0.102063,1.525780,'.r');plot(-1.366382,0.832775,'.r');plot(0.411162,1.881388,'.r');plot(0.877597,2.211349,'.r');plot(-0.627200,1.154312,'.r');plot(0.187439,1.734053,'.r');plot(0.115075,1.742347,'.r');plot(0.007059,1.618513,'.r');plot(2.567380,2.027879,'.r');plot(-0.044525,1.576001,'.r');plot(-0.344146,1.337690,'.r');plot(-0.188465,1.490223,'.r');plot(0.550550,2.037237,'.r');plot(-0.010986,1.592739,'.r');plot(0.273632,1.804343,'.r');plot(0.625125,2.031894,'.r');plot(-0.408369,1.287477,'.r');plot(-0.515131,1.233581,'.r');plot(1.288257,2.350723,'.r');plot(0.166652,1.753248,'.r');plot(-0.470724,1.253150,'.r');plot(-0.240817,1.412298,'.r');plot(-0.453292,1.239747,'.r');plot(0.062279,1.648314,'.r');plot(2.030918,2.302266,'.r');plot(-0.376769,1.306281,'.r');plot(-0.136183,1.489856,'.r');plot(-0.144008,1.506684,'.r');plot(0.228203,1.789649,'.r');plot(0.023347,1.644858,'.r');plot(0.415795,1.891037,'.r');plot(0.286746,1.825861,'.r');plot(1.662120,2.388386,'.r');plot(0.023644,1.648383,'.r');plot(0.283343,1.826180,'.r');plot(-2.007584,0.890079,'.r');plot(0.113285,1.737486,'.r');plot(-0.953250,0.951640,'.r');plot(-0.052943,1.550069,'.r');plot(-0.506719,1.228588,'.r');plot(-0.839184,1.028887,'.r');plot(2.842528,1.829088,'.r');plot(-0.696865,1.098216,'.r');plot(1.821392,2.367497,'.r');plot(1.214086,2.352490,'.r');plot(0.097660,1.703168,'.r');plot(-1.101702,0.914595,'.r');plot(0.033363,1.628205,'.r');plot(0.413894,1.886075,'.r');plot(-0.367117,1.307460,'.r');plot(0.421835,1.911473,'.r');plot(-1.306017,0.834922,'.r');plot(0.247733,1.773869,'.r');plot(1.145756,2.296201,'.r');plot(-1.041926,0.939451,'.r');plot(-1.127636,0.900074,'.r');plot(-0.076917,1.535735,'.r');plot(0.422750,1.914625,'.r');plot(0.567869,2.009983,'.r');plot(-0.312628,1.347255,'.r');plot(-0.195093,1.469517,'.r');plot(0.785529,2.138546,'.r');plot(-0.088305,1.521539,'.r');plot(0.844136,2.152841,'.r');plot(1.663642,2.388132,'.r');plot(-0.487522,1.219304,'.r');plot(-0.451437,1.240984,'.r');plot(-0.033020,1.540419,'.r');plot(2.330672,2.197574,'.r');plot(0.229701,1.791657,'.r');plot(0.109768,1.703931,'.r');plot(-0.074925,1.544266,'.r');plot(-1.419378,0.836926,'.r');plot(0.063727,1.658089,'.r');plot(-0.010610,1.594989,'.r');plot(1.303689,2.351345,'.r');plot(-0.069340,1.562584,'.r');plot(-0.284777,1.386032,'.r');plot(-0.152986,1.494825,'.r');plot(-2.973095,1.432322,'.r');plot(-0.171251,1.503356,'.r');plot(-0.375196,1.304966,'.r');plot(1.537840,2.369987,'.r');plot(0.765981,2.137052,'.r');plot(0.269848,1.786515,'.r');plot(-0.318313,1.351896,'.r');plot(0.075729,1.671741,'.r');plot(2.066749,2.286706,'.r');plot(0.117814,1.725681,'.r');plot(-0.277605,1.397759,'.r');plot(-0.483717,1.226316,'.r');plot(-0.476508,1.244059,'.r');plot(0.816174,2.172752,'.r');plot(0.018297,1.606214,'.r');plot(0.026747,1.659933,'.r');plot(-0.263678,1.399059,'.r');plot(0.055866,1.593728,'.r');plot(-0.029659,1.573542,'.r');plot(-1.238433,0.872022,'.r');plot(-0.002267,1.570257,'.r');plot(2.182394,2.236476,'.r');plot(-2.298588,1.017634,'.r');plot(-0.267072,1.389633,'.r');plot(-0.396922,1.309352,'.r');plot(0.069089,1.661567,'.r');plot(-1.616314,0.841339,'.r');plot(-0.071481,1.561193,'.r');plot(-0.115376,1.512849,'.r');plot(-0.835076,1.025613,'.r');plot(-0.505574,1.227360,'.r');plot(0.043467,1.626980,'.r');plot(0.115564,1.741353,'.r');plot(2.770621,1.877324,'.r');plot(-1.345723,0.827802,'.r');plot(0.053602,1.617797,'.r');plot(0.022270,1.631104,'.r');plot(-0.004095,1.586136,'.r');plot(-0.362212,1.321393,'.r');plot(-0.229664,1.426381,'.r');plot(0.767934,2.135274,'.r');plot(-0.724270,1.102502,'.r');plot(0.043758,1.626999,'.r');plot(0.538416,2.031868,'.r');plot(0.351228,1.872311,'.r');plot(0.032140,1.620455,'.r');plot(0.476109,1.947148,'.r');plot(1.579619,2.390240,'.r');plot(-1.857259,0.851719,'.r');plot(0.041913,1.634412,'.r');plot(-0.231691,1.421495,'.r');plot(-0.547945,1.208376,'.r');plot(0.001709,1.592788,'.r');plot(-1.795676,0.839433,'.r');plot(0.037932,1.666421,'.r');plot(0.192892,1.751153,'.r');plot(-0.141398,1.506061,'.r');plot(-1.014821,0.937071,'.r');plot(1.220224,2.358512,'.r');plot(-0.372239,1.303416,'.r');plot(1.623574,2.394219,'.r');plot(-1.576977,0.846301,'.r');plot(0.259192,1.788798,'.r');plot(0.698403,2.117509,'.r');plot(-0.684379,1.101872,'.r');plot(0.466664,1.937826,'.r');plot(0.013629,1.610244,'.r');plot(-0.735133,1.090241,'.r');plot(-0.270518,1.389763,'.r');plot(0.817216,2.172062,'.r');plot(-0.405870,1.294763,'.r');plot(0.433626,1.936523,'.r');plot(0.164215,1.749227,'.r');plot(-0.468612,1.253856,'.r');plot(-0.377612,1.307018,'.r');plot(-2.487638,1.117013,'.r');plot(-0.007736,1.607811,'.r');plot(0.016519,1.610841,'.r');plot(-0.405984,1.294452,'.r');plot(1.445222,2.366316,'.r');plot(-0.191014,1.487458,'.r');plot(-0.072127,1.559040,'.r');plot(-0.394355,1.310445,'.r');plot(0.242131,1.766679,'.r');plot(0.228847,1.790646,'.r');plot(-0.211274,1.441445,'.r');plot(0.022475,1.633736,'.r');plot(0.504633,1.980469,'.r');plot(-0.053499,1.549109,'.r');plot(-0.254942,1.447710,'.r');plot(0.054058,1.611208,'.r');plot(-2.160058,0.952264,'.r');plot(-0.025990,1.587018,'.r');plot(0.413988,1.886289,'.r');plot(0.617249,2.024084,'.r');plot(-0.784045,1.056139,'.r');plot(0.827158,2.161423,'.r');plot(0.142911,1.701926,'.r');plot(-0.608951,1.163621,'.r');plot(0.027213,1.656850,'.r');plot(0.656021,2.061454,'.r');plot(-1.148237,0.890061,'.r');plot(0.119839,1.704261,'.r');plot(-0.331846,1.362302,'.r');plot(-1.813004,0.844019,'.r');plot(0.649283,2.074963,'.r');plot(0.693748,2.114928,'.r');plot(0.842969,2.152279,'.r');plot(-0.137058,1.492444,'.r');plot(-0.391915,1.310936,'.r');plot(0.144031,1.714051,'.r');plot(-0.918100,0.986682,'.r');plot(-0.260320,1.417113,'.r');plot(-0.029618,1.573936,'.r');plot(-0.189626,1.490127,'.r');plot(1.200202,2.334716,'.r');plot(-0.260778,1.414319,'.r');plot(0.311147,1.820868,'.r');plot(-0.193155,1.478982,'.r');plot(0.841055,2.151790,'.r');plot(-0.281136,1.394266,'.r');plot(-0.010016,1.598576,'.r');plot(0.113458,1.738506,'.r');plot(0.090206,1.674508,'.r');plot(-1.687816,0.814024,'.r');plot(0.767324,2.135812,'.r');plot(-0.138673,1.498345,'.r');plot(0.701869,2.115526,'.r');plot(0.322914,1.874618,'.r');plot(-0.578833,1.191249,'.r');plot(0.341307,1.836934,'.r');plot(-0.087804,1.525730,'.r');plot(1.791584,2.375101,'.r');plot(2.388822,2.170581,'.r');plot(-0.116102,1.512411,'.r');plot(0.199140,1.733659,'.r');plot(-0.425457,1.269092,'.r');plot(-0.364933,1.312627,'.r');plot(-0.101119,1.525456,'.r');plot(0.798395,2.161422,'.r');plot(-0.426702,1.271062,'.r');plot(-0.169474,1.498475,'.r');plot(0.058329,1.601000,'.r');plot(0.162148,1.740763,'.r');plot(0.261619,1.782575,'.r');plot(0.226551,1.786449,'.r');plot(1.834617,2.363354,'.r');plot(-0.503520,1.224960,'.r');plot(0.240444,1.769827,'.r');plot(-0.004852,1.593807,'.r');plot(0.220017,1.773719,'.r');plot(-1.059745,0.933611,'.r');plot(1.307325,2.352502,'.r');plot(-0.210341,1.447450,'.r');plot(1.576989,2.389389,'.r');plot(-0.012328,1.585535,'.r');plot(-0.268799,1.388681,'.r');plot(-0.051517,1.554281,'.r');plot(-0.129821,1.509435,'.r');plot(-0.011087,1.592144,'.r');plot(0.127645,1.710551,'.r');plot(-0.295581,1.383159,'.r');plot(-1.559221,0.841130,'.r');plot(1.471953,2.352296,'.r');plot(-0.327368,1.371666,'.r');plot(0.979325,2.252471,'.r');plot(0.091202,1.672002,'.r');plot(0.574464,2.017360,'.r');plot(0.948382,2.253221,'.r');plot(2.584054,2.013618,'.r');plot(-0.176044,1.490124,'.r');plot(-1.166711,0.884244,'.r');plot(-0.285522,1.384322,'.r');plot(0.043661,1.626939,'.r');plot(0.094946,1.681571,'.r');plot(-0.818435,1.017679,'.r');plot(-0.345998,1.340167,'.r');plot(0.125548,1.694955,'.r');plot(0.269914,1.786780,'.r');plot(0.669119,2.048421,'.r');plot(0.366455,1.871474,'.r');plot(-0.432120,1.277619,'.r');plot(-0.085695,1.540723,'.r');plot(-1.166821,0.884219,'.r');plot(-0.355935,1.341895,'.r');plot(0.264667,1.777357,'.r');plot(1.089028,2.328947,'.r');plot(-0.137136,1.492710,'.r');plot(-1.104424,0.913132,'.r');plot(-1.207188,0.878673,'.r');plot(-0.084451,1.545405,'.r');plot(-0.002869,1.574386,'.r');plot(-0.067969,1.559556,'.r');plot(-0.208885,1.455320,'.r');plot(2.669041,1.946619,'.r');plot(0.000977,1.583109,'.r');plot(-2.338873,1.035676,'.r');plot(0.137661,1.675187,'.r');plot(-0.413275,1.273055,'.r');plot(0.053780,1.615170,'.r');plot(-1.057920,0.934323,'.r');plot(-0.331471,1.363539,'.r');plot(0.654507,2.064856,'.r');plot(-1.782974,0.835427,'.r');plot(-0.773039,1.062272,'.r');plot(-0.746577,1.074700,'.r');plot(0.270921,1.791129,'.r');plot(0.038763,1.663643,'.r');plot(0.507070,1.985974,'.r');plot(0.382489,1.894684,'.r');plot(0.332856,1.877453,'.r');plot(-0.873992,1.011515,'.r');plot(-0.136779,1.491541,'.r');plot(0.869208,2.196977,'.r');plot(0.482074,1.949085,'.r');plot(-0.077935,1.534205,'.r');plot(-0.022240,1.563733,'.r');plot(0.670705,2.050405,'.r');plot(0.120475,1.698187,'.r');plot(-2.907033,1.387619,'.r');plot(0.005673,1.624795,'.r');plot(-0.743669,1.078304,'.r');plot(-0.006061,1.603538,'.r');plot(-0.044531,1.576007,'.r');plot(-1.195162,0.880003,'.r');plot(1.751785,2.380492,'.r');plot(-0.348818,1.344426,'.r');plot(2.137915,2.253419,'.r');plot(0.285633,1.825685,'.r');plot(0.198395,1.736740,'.r');plot(0.217839,1.769920,'.r');plot(-0.202482,1.460096,'.r');plot(0.162992,1.744613,'.r');plot(0.187725,1.735503,'.r');plot(-0.277829,1.397738,'.r');plot(-0.429351,1.275031,'.r');plot(-0.277096,1.397707,'.r');plot(0.186345,1.728413,'.r');plot(-0.005722,1.601287,'.r');plot(0.561128,2.017992,'.r');plot(0.072766,1.672469,'.r');plot(-0.336940,1.344262,'.r');plot(-0.018026,1.562977,'.r');plot(2.618670,1.985085,'.r');plot(-0.259756,1.420627,'.r');plot(-0.783236,1.056858,'.r');plot(0.130015,1.721011,'.r');plot(0.111245,1.719366,'.r');plot(0.079163,1.660438,'.r');plot(1.296455,2.350195,'.r');plot(0.658476,2.056149,'.r');plot(-0.100571,1.524928,'.r');plot(0.734391,2.112617,'.r');plot(-0.003956,1.584698,'.r');plot(0.080767,1.660001,'.r');plot(0.439224,1.934251,'.r');plot(-0.661059,1.130991,'.r');plot(0.199035,1.734086,'.r');plot(1.199387,2.333564,'.r');plot(-0.005780,1.601699,'.r');plot(-0.383371,1.310693,'.r');plot(1.511334,2.355951,'.r');plot(0.674059,2.057277,'.r');plot(-0.119667,1.520514,'.r');plot(0.600062,2.068529,'.r');plot(-0.331993,1.361803,'.r');plot(-0.125060,1.536279,'.r');plot(0.098803,1.710183,'.r');plot(1.216958,2.355484,'.r');plot(-0.467975,1.253775,'.r');plot(1.118392,2.319341,'.r');plot(-0.128919,1.516403,'.r');plot(-0.005514,1.599694,'.r');plot(0.046787,1.648766,'.r');plot(0.991502,2.249094,'.r');plot(-1.213184,0.877869,'.r');plot(2.527775,2.062590,'.r');plot(-1.503402,0.815294,'.r');plot(-0.134839,1.487823,'.r');plot(-0.075014,1.543776,'.r');plot(0.812738,2.174057,'.r');plot(-0.170944,1.502911,'.r');plot(0.133861,1.702904,'.r');plot(-0.024390,1.578366,'.r');plot(0.003830,1.618622,'.r');plot(1.302105,2.350961,'.r');plot(-0.146281,1.503454,'.r');plot(0.971656,2.255307,'.r');plot(-0.636172,1.147621,'.r');plot(-0.318980,1.353836,'.r');plot(0.876269,2.209471,'.r');plot(-0.293812,1.380771,'.r');plot(0.715108,2.095762,'.r');plot(-1.030973,0.940687,'.r');plot(0.804470,2.170155,'.r');plot(0.479983,1.948564,'.r');plot(-0.144753,1.505833,'.r');plot(0.159346,1.727695,'.r');plot(-1.902732,0.858564,'.r');plot(-0.130263,1.506086,'.r');plot(0.070431,1.665037,'.r');plot(-0.061134,1.550074,'.r');plot(-1.588668,0.847166,'.r');plot(0.803464,2.169002,'.r');plot(-0.235875,1.409155,'.r');plot(-0.037533,1.539912,'.r');plot(-0.229767,1.426208,'.r');plot(-0.816128,1.018285,'.r');plot(0.878776,2.212878,'.r');plot(-1.915832,0.861209,'.r');plot(-0.237154,1.407373,'.r');plot(-1.225791,0.875553,'.r');plot(0.147040,1.739159,'.r');plot(-0.022025,1.562602,'.r');plot(-0.247272,1.444393,'.r');plot(-0.005140,1.596513,'.r');plot(-0.185430,1.482883,'.r');plot(-1.587756,0.847175,'.r');plot(0.614546,2.027289,'.r');plot(-0.717371,1.105399,'.r');plot(0.273381,1.803108,'.r');plot(0.091789,1.671245,'.r');plot(0.465658,1.936389,'.r');plot(0.184579,1.719812,'.r');plot(0.201026,1.726839,'.r');plot(-0.366754,1.308178,'.r');plot(0.078110,1.663288,'.r');plot(0.735415,2.115145,'.r');plot(-1.072396,0.928397,'.r');plot(-1.237556,0.872314,'.r');plot(0.114345,1.741946,'.r');plot(0.265104,1.777159,'.r');plot(0.053564,1.618372,'.r');plot(-0.412098,1.276230,'.r');plot(-0.018420,1.561491,'.r');plot(0.511832,1.995362,'.r');plot(-0.470192,1.253471,'.r');plot(-2.435634,1.083994,'.r');plot(-2.337289,1.034965,'.r');plot(-1.079330,0.925395,'.r');plot(-0.485305,1.223002,'.r');plot(0.062886,1.653290,'.r');plot(1.097851,2.329961,'.r');plot(0.250011,1.781971,'.r');plot(0.802264,2.167457,'.r');plot(1.125011,2.313332,'.r');plot(1.091231,2.329535,'.r');plot(-0.173319,1.501747,'.r');plot(2.972321,1.730709,'.r');plot(1.512236,2.356334,'.r');plot(-2.865281,1.363774,'.r');plot(0.194107,1.750431,'.r');plot(-0.244111,1.427664,'.r');plot(0.161507,1.737654,'.r');plot(-0.107180,1.524519,'.r');plot(0.010791,1.601011,'.r');plot(-0.224909,1.422806,'.r');plot(0.128063,1.713350,'.r');plot(1.047599,2.290275,'.r');plot(0.323053,1.875496,'.r');plot(0.818255,2.171256,'.r');plot(-1.338174,0.827146,'.r');plot(0.003642,1.616941,'.r');plot(1.277645,2.353883,'.r');plot(0.137899,1.674531,'.r');plot(0.592393,2.072763,'.r');plot(0.693853,2.115058,'.r');plot(0.943562,2.249599,'.r');plot(-0.223575,1.418500,'.r');plot(0.203328,1.722584,'.r');plot(1.233363,2.366207,'.r');plot(-1.327232,0.827833,'.r');plot(-0.068828,1.561716,'.r');plot(-1.401115,0.839591,'.r');plot(2.947267,1.751075,'.r');plot(-0.320105,1.357387,'.r');plot(0.354990,1.889173,'.r');plot(-0.590069,1.175258,'.r');plot(-0.205065,1.463167,'.r');plot(-0.085942,1.539353,'.r');plot(1.004134,2.250387,'.r');plot(0.416346,1.892681,'.r');plot(-1.287374,0.845728,'.r');plot(0.387196,1.912238,'.r');plot(-0.240212,1.410434,'.r');plot(-0.347045,1.341809,'.r');plot(-0.305075,1.373745,'.r');plot(0.114379,1.742014,'.r');plot(-0.360414,1.327884,'.r');plot(-0.406780,1.292212,'.r');plot(1.058059,2.302845,'.r');plot(0.071557,1.668882,'.r');plot(-0.304789,1.374816,'.r');plot(-1.132502,0.897448,'.r');plot(0.241039,1.768471,'.r');plot(0.669021,2.048328,'.r');plot(-0.944780,0.964751,'.r');plot(-0.558045,1.204846,'.r');plot(-0.721928,1.103979,'.r');plot(-0.238670,1.407531,'.r');plot(-0.401875,1.303781,'.r');plot(0.782214,2.134559,'.r');plot(0.000271,1.575309,'.r');plot(-1.334224,0.827159,'.r');plot(-0.015702,1.572632,'.r');plot(0.342653,1.836337,'.r');plot(0.183323,1.714801,'.r');plot(0.546540,2.039215,'.r');plot(0.717467,2.093567,'.r');plot(-0.954861,0.949151,'.r');plot(-0.255344,1.445994,'.r');plot(-0.285398,1.384598,'.r');plot(0.734113,2.111939,'.r');plot(0.874556,2.206811,'.r');plot(-0.420072,1.264007,'.r');plot(-1.536101,0.829712,'.r');plot(0.483193,1.949378,'.r');plot(0.148108,1.742992,'.r');plot(-0.945814,0.963200,'.r');plot(-0.197871,1.459409,'.r');plot(-2.513287,1.135288,'.r');plot(0.710697,2.102140,'.r');plot(0.058752,1.605406,'.r');plot(-0.899995,0.986890,'.r');plot(1.324080,2.362225,'.r');plot(-0.445480,1.253297,'.r');plot(-1.679867,0.815455,'.r');plot(-0.668845,1.121440,'.r');plot(-0.660692,1.131372,'.r');plot(-1.768524,0.830382,'.r');plot(-0.082395,1.544924,'.r');plot(1.036733,2.277362,'.r');plot(-0.207907,1.459195,'.r');plot(-0.539255,1.215999,'.r');plot(0.438208,1.935156,'.r');plot(-0.418032,1.264752,'.r');plot(-0.040811,1.561710,'.r');plot(0.527567,2.014818,'.r');plot(-0.044809,1.576210,'.r');plot(0.304320,1.845883,'.r');plot(-0.271147,1.390514,'.r');plot(-0.921838,0.986020,'.r');plot(-0.661660,1.130353,'.r');plot(-0.424967,1.268350,'.r');plot(0.489863,1.953001,'.r');plot(0.266730,1.777997,'.r');plot(-0.021570,1.560582,'.r');plot(1.254415,2.364551,'.r');plot(0.203085,1.722758,'.r');plot(-0.063973,1.549581,'.r');plot(0.406671,1.881464,'.r');plot(-0.315785,1.346712,'.r');plot(-0.152364,1.495831,'.r');plot(0.250506,1.783730,'.r');plot(-0.296548,1.384366,'.r');plot(0.858323,2.173488,'.r');plot(0.023647,1.648419,'.r');plot(-1.283976,0.847905,'.r');plot(1.272344,2.356202,'.r');plot(-0.111698,1.520335,'.r');plot(0.725793,2.095748,'.r');plot(-0.161738,1.467013,'.r');plot(-0.646866,1.141358,'.r');plot(1.168149,2.296670,'.r');plot(0.269975,1.787028,'.r');plot(0.238418,1.775867,'.r');plot(-0.202728,1.460491,'.r');plot(0.297937,1.853091,'.r');plot(0.388361,1.914720,'.r');plot(-0.414324,1.270530,'.r');plot(0.501609,1.973421,'.r');plot(-0.125352,1.535777,'.r');plot(-0.631255,1.151196,'.r');plot(-0.885330,0.996244,'.r');plot(-0.592249,1.172715,'.r');plot(-1.585405,0.847140,'.r');plot(-1.214614,0.877653,'.r');plot(-2.526005,1.144741,'.r');plot(-0.062773,1.549172,'.r');plot(0.000493,1.577538,'.r');plot(-0.661764,1.130242,'.r');plot(-1.290805,0.843564,'.r');plot(-0.502820,1.224107,'.r');plot(-0.572723,1.198550,'.r');plot(-0.014110,1.578389,'.r');plot(0.711956,2.100104,'.r');plot(1.195373,2.327831,'.r');plot(1.774039,2.378135,'.r');plot(0.082655,1.666050,'.r');plot(1.061542,2.306873,'.r');plot(-1.137203,0.895039,'.r');plot(0.225328,1.783792,'.r');plot(0.015507,1.612819,'.r');plot(-0.309406,1.356106,'.r');plot(-1.072732,0.928254,'.r');plot(-0.462321,1.248305,'.r');plot(0.153937,1.727184,'.r');plot(1.110269,2.325414,'.r');plot(0.043773,1.627012,'.r');plot(0.057695,1.595838,'.r');plot(0.331884,1.882470,'.r');plot(0.154780,1.724380,'.r');plot(-0.396534,1.309575,'.r');plot(-0.091843,1.499866,'.r');plot(-0.365122,1.312101,'.r');plot(1.484044,2.350293,'.r');plot(-0.058429,1.550836,'.r');plot(-0.029626,1.573860,'.r');plot(0.203266,1.722620,'.r');plot(0.635056,2.062863,'.r');plot(2.803519,1.855555,'.r');plot(0.254475,1.793318,'.r');plot(0.061978,1.645392,'.r');plot(-0.427695,1.272634,'.r');plot(-0.109459,1.523662,'.r');plot(0.064838,1.661027,'.r');plot(-0.156242,1.485302,'.r');plot(1.459246,2.357512,'.r');plot(-1.647176,0.827414,'.r');plot(-0.245517,1.435425,'.r');plot(0.051412,1.650248,'.r');plot(-1.861119,0.852243,'.r');plot(-0.345973,1.340129,'.r');plot(0.041081,1.642299,'.r');plot(0.448873,1.924094,'.r');plot(0.208830,1.735805,'.r');plot(-0.174509,1.497589,'.r');plot(0.091630,1.671384,'.r');plot(-0.070205,1.563079,'.r');plot(0.596856,2.073426,'.r');plot(-0.613539,1.162284,'.r');plot(1.008744,2.252357,'.r');plot(0.222828,1.778586,'.r');plot(0.179379,1.709358,'.r');plot(-1.947171,0.869281,'.r');plot(0.021127,1.617796,'.r');plot(1.423679,2.382729,'.r');plot(0.106368,1.687433,'.r');plot(-1.611331,0.843083,'.r');plot(-0.018034,1.562949,'.r');plot(-1.436117,0.830629,'.r');plot(-0.015870,1.571978,'.r');plot(0.637791,2.070221,'.r');plot(-0.721478,1.104205,'.r');plot(-0.376699,1.306221,'.r');plot(-0.082340,1.544795,'.r');plot(-1.302506,0.836724,'.r');plot(-0.387707,1.311267,'.r');plot(0.033548,1.630000,'.r');plot(0.758233,2.143598,'.r');plot(0.336857,1.853593,'.r');plot(0.098576,1.709038,'.r');plot(-0.065981,1.553445,'.r');plot(-0.742892,1.079333,'.r');plot(-0.502956,1.224272,'.r');plot(0.214884,1.762421,'.r');plot(0.406678,1.881456,'.r');plot(0.984965,2.250525,'.r');plot(-0.107487,1.524486,'.r');plot(-0.331148,1.364555,'.r');plot(-0.340054,1.337562,'.r');plot(0.333697,1.872637,'.r');plot(-0.004753,1.592842,'.r');plot(-0.336535,1.345515,'.r');plot(0.395947,1.909717,'.r');plot(-0.100608,1.524972,'.r');plot(0.235479,1.785541,'.r');plot(0.797398,2.159666,'.r');plot(0.238031,1.777171,'.r');plot(-0.400928,1.305308,'.r');plot(-0.354879,1.344027,'.r');plot(-0.189221,1.490384,'.r');plot(0.008635,1.607523,'.r');plot(0.086494,1.681155,'.r');plot(-0.688475,1.099115,'.r');plot(-0.053970,1.548596,'.r');plot(-0.927701,0.983501,'.r');plot(-0.121592,1.529354,'.r');plot(-1.387157,0.838257,'.r');plot(0.350987,1.870966,'.r');plot(-0.455418,1.239959,'.r');plot(0.104031,1.697234,'.r');plot(-0.103808,1.525297,'.r');plot(-0.661562,1.130460,'.r');plot(0.609548,2.039774,'.r');plot(0.463123,1.932675,'.r');plot(0.718556,2.092936,'.r');plot(0.708798,2.105366,'.r');plot(-1.178940,0.881956,'.r');plot(0.291083,1.832534,'.r');plot(1.383991,2.400039,'.r');plot(-0.953646,0.951025,'.r');plot(-0.435498,1.276981,'.r');plot(0.541297,2.035833,'.r');plot(0.041153,1.641549,'.r');plot(-1.515128,0.819288,'.r');plot(-0.051702,1.553605,'.r');plot(-0.118354,1.515622,'.r');plot(1.169177,2.297332,'.r');plot(0.726147,2.096194,'.r');plot(-0.342916,1.336693,'.r');plot(-0.003060,1.576000,'.r');plot(-0.658497,1.133496,'.r');plot(1.676028,2.386218,'.r');plot(-0.208897,1.455268,'.r');plot(0.298256,1.853613,'.r');plot(-0.868340,1.019709,'.r');plot(0.614261,2.027794,'.r');plot(-0.319847,1.356555,'.r');plot(0.216022,1.765778,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-3 3 0.75 2.45])

t = title('$t = 0.5$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);





==> images/plotTotalVSHyper.m <==
figure(1)

plot(0,0,'k*')
set(gca,'FontSize',26)
hold on
DEG = 16;
for i=0:DEG
    for j=0:DEG
        if i+j <= DEG
            plot(i,j,'k*');
        end
    end
end

xlabel('$k_1$','Interpreter','latex','fontsize',25)
ylabel('$k_2$','Interpreter','latex','fontsize',25)

axis([0 16 0 16])
title('\Gamma_T(16)','fontsize',26)



figure(2)

plot(0,0,'k*')
set(gca,'FontSize',26)
hold on
DEG=15
for i=0:DEG
    for j=0:DEG
        if (max(i,1)*max(j,1) <= DEG)
            plot(i,j,'k*');
        end
    end
end

xlabel('$k_1$','Interpreter','latex','fontsize',25)
ylabel('$k_2$','Interpreter','latex','fontsize',25)

axis([0 16 0 16])
title('\Gamma_H(15)','fontsize',26)


figure(3)

plot(0,0,'k*')
set(gca,'FontSize',26)
hold on
DEG=9
for i=0:DEG
    for j=0:DEG
        if (max(i,1)*max(j,1) <= DEG)
            plot(i,j,'k*');
        end
    end
end

xlabel('$k_1$','Interpreter','latex','fontsize',25)
ylabel('$k_2$','Interpreter','latex','fontsize',25)

axis([0 16 0 16])
title('\Gamma_H(9)','fontsize',26)



==> images/yi/plot1Dq_0.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 0.0;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
%y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(2.398642,2.146195,'.r');

l=legend('$y_{25}$','$\bar{y}_{25}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')

plot(-0.459987,1.273574,'.r');plot(-0.320102,1.328891,'.r');plot(0.093914,1.684078,'.r');plot(-0.119290,1.508044,'.r');plot(-3.818327,1.956380,'.r');plot(-0.543852,1.141964,'.r');plot(-1.075167,0.919258,'.r');plot(1.497029,2.184480,'.r');plot(-0.040403,1.566495,'.r');plot(0.294590,1.864091,'.r');plot(-0.457494,1.262515,'.r');plot(-0.459386,1.270957,'.r');plot(1.925937,2.315282,'.r');plot(0.610196,2.119576,'.r');plot(-0.380931,1.323009,'.r');plot(0.609406,2.119366,'.r');plot(-0.002844,1.649653,'.r');plot(-0.487663,1.234597,'.r');plot(-0.375979,1.309715,'.r');plot(0.323278,1.802410,'.r');plot(-2.000649,0.928855,'.r');plot(-0.688437,1.126491,'.r');plot(1.114845,2.256598,'.r');plot(-0.049017,1.530479,'.r');plot(0.067641,1.635628,'.r');plot(-0.227833,1.424273,'.r');plot(0.518341,2.033569,'.r');plot(0.313668,1.855775,'.r');plot(-0.533717,1.162853,'.r');plot(-0.590664,1.208584,'.r');plot(-0.511981,1.259738,'.r');plot(-0.029757,1.587952,'.r');plot(0.161534,1.686312,'.r');plot(0.954518,2.314153,'.r');plot(0.245203,1.749181,'.r');plot(-0.090686,1.472821,'.r');plot(-0.101975,1.514846,'.r');plot(2.173669,2.290390,'.r');plot(0.193053,1.618319,'.r');plot(1.267485,2.306271,'.r');plot(-0.395616,1.307561,'.r');plot(-0.038121,1.534985,'.r');plot(-0.004704,1.671706,'.r');plot(-0.417384,1.309564,'.r');plot(0.454733,1.963150,'.r');plot(-0.654564,1.152531,'.r');plot(-0.217806,1.462649,'.r');plot(0.710643,2.011969,'.r');plot(0.192494,1.609588,'.r');plot(-0.208366,1.409299,'.r');plot(0.513849,2.031635,'.r');plot(-2.098510,0.875382,'.r');plot(0.181071,1.738541,'.r');plot(0.805075,2.120080,'.r');plot(1.174660,2.342686,'.r');plot(-0.000353,1.604493,'.r');plot(-0.668478,1.149116,'.r');plot(-0.219825,1.460502,'.r');plot(0.516939,2.033204,'.r');plot(0.142837,1.759873,'.r');plot(-2.990112,1.549067,'.r');plot(0.106293,1.624052,'.r');plot(-0.508819,1.257006,'.r');plot(1.560039,2.249510,'.r');plot(0.145348,1.744719,'.r');plot(-0.427648,1.308199,'.r');plot(0.659926,2.173753,'.r');plot(-0.476853,1.279548,'.r');plot(0.119270,1.705876,'.r');plot(-0.415276,1.304629,'.r');plot(0.936009,2.297447,'.r');plot(0.166775,1.789157,'.r');plot(-0.532586,1.168758,'.r');plot(0.012275,1.669698,'.r');plot(-0.317119,1.347894,'.r');plot(-0.141514,1.523030,'.r');plot(-0.070585,1.488588,'.r');plot(-0.630083,1.155439,'.r');plot(0.159894,1.665778,'.r');plot(-0.483759,1.248949,'.r');plot(-0.652116,1.152798,'.r');plot(-0.191620,1.499025,'.r');plot(-0.361264,1.292048,'.r');plot(0.111721,1.636189,'.r');plot(0.037998,1.623624,'.r');plot(0.696189,1.970279,'.r');plot(0.113239,1.649028,'.r');plot(0.103680,1.641272,'.r');plot(0.430399,1.968855,'.r');plot(-2.279624,1.028166,'.r');plot(0.362867,1.908876,'.r');plot(-0.191467,1.499592,'.r');plot(0.499232,1.991904,'.r');plot(0.176375,1.847105,'.r');plot(0.280693,1.866590,'.r');plot(0.200560,1.772892,'.r');plot(-1.866438,0.848134,'.r');plot(0.190680,1.590380,'.r');plot(-0.335383,1.332754,'.r');plot(-0.000376,1.604936,'.r');plot(0.102414,1.653067,'.r');plot(0.209281,1.748521,'.r');plot(-0.526829,1.203857,'.r');plot(-0.076833,1.584398,'.r');plot(-0.820866,1.073010,'.r');plot(-0.008664,1.671946,'.r');plot(-0.107181,1.468800,'.r');plot(-0.996556,0.961356,'.r');plot(0.141023,1.765972,'.r');plot(-0.492604,1.226033,'.r');plot(1.579188,2.287555,'.r');plot(0.681115,2.050318,'.r');plot(0.359947,1.928064,'.r');plot(0.035065,1.643221,'.r');plot(0.320292,1.822443,'.r');plot(-0.301476,1.438601,'.r');plot(0.891613,2.215687,'.r');plot(-0.133024,1.497108,'.r');plot(-0.263756,1.448183,'.r');plot(0.088511,1.646743,'.r');plot(-0.042247,1.586508,'.r');plot(-0.836929,1.048852,'.r');plot(0.042343,1.661106,'.r');plot(1.626872,2.381486,'.r');plot(0.503762,2.010935,'.r');plot(0.397650,1.949151,'.r');plot(-0.327708,1.314744,'.r');plot(0.081312,1.699681,'.r');plot(-1.547447,0.807505,'.r');plot(0.519143,2.033727,'.r');plot(-0.100680,1.530038,'.r');plot(-0.540805,1.141249,'.r');plot(-0.162253,1.404955,'.r');plot(0.067082,1.634129,'.r');plot(-0.234290,1.431572,'.r');plot(-1.024391,0.969267,'.r');plot(-0.015224,1.550326,'.r');plot(0.368860,1.863337,'.r');plot(0.560984,2.038231,'.r');plot(0.978419,2.307762,'.r');plot(-2.190753,0.906554,'.r');plot(0.445873,1.950595,'.r');plot(0.361241,1.920208,'.r');plot(-0.001609,1.628602,'.r');plot(0.265478,1.891787,'.r');plot(1.147886,2.299926,'.r');plot(0.108989,1.621990,'.r');plot(-2.278860,1.027019,'.r');plot(-0.359178,1.296989,'.r');plot(-0.428392,1.305868,'.r');plot(-0.193386,1.489414,'.r');plot(0.026119,1.767190,'.r');plot(-0.318177,1.340381,'.r');plot(1.365040,2.269708,'.r');plot(-0.374873,1.306296,'.r');plot(0.018724,1.602964,'.r');plot(-0.354559,1.312464,'.r');plot(0.066267,1.633887,'.r');plot(0.681736,2.045542,'.r');plot(-0.491077,1.227347,'.r');plot(-0.058919,1.609603,'.r');plot(-0.266348,1.463443,'.r');plot(0.588616,2.066117,'.r');plot(0.074523,1.715345,'.r');plot(-0.025861,1.577641,'.r');plot(-0.698275,1.114114,'.r');plot(-0.864608,0.995113,'.r');plot(-0.615051,1.152029,'.r');plot(0.049359,1.621762,'.r');plot(-0.053700,1.534935,'.r');plot(-0.361272,1.292031,'.r');plot(0.785611,2.072900,'.r');plot(0.373137,1.838940,'.r');plot(-0.839387,1.042467,'.r');plot(-0.244922,1.458252,'.r');plot(0.243527,1.769255,'.r');plot(-0.058633,1.608107,'.r');plot(0.128237,1.750260,'.r');plot(0.515924,2.032829,'.r');plot(-1.391088,0.836783,'.r');plot(1.132206,2.275715,'.r');plot(-0.872084,0.997924,'.r');plot(-0.500979,1.237551,'.r');plot(-0.013265,1.597055,'.r');plot(0.311809,1.860234,'.r');plot(-1.114214,0.936948,'.r');plot(0.766829,2.145615,'.r');plot(-0.360865,1.292858,'.r');plot(-1.210959,0.866874,'.r');plot(-0.097086,1.549680,'.r');plot(0.388479,1.872330,'.r');plot(-0.156409,1.448986,'.r');plot(1.215376,2.364073,'.r');plot(0.022755,1.673477,'.r');plot(0.326494,1.783536,'.r');plot(0.053921,1.610656,'.r');plot(-0.209535,1.416831,'.r');plot(0.383620,1.842662,'.r');plot(-0.198520,1.439896,'.r');plot(0.370781,1.850889,'.r');plot(-1.111824,0.936152,'.r');plot(-0.478873,1.270997,'.r');plot(-0.192483,1.495020,'.r');plot(-0.291283,1.384959,'.r');plot(-0.398085,1.300148,'.r');plot(0.363531,1.903914,'.r');plot(-0.728745,1.113341,'.r');plot(-0.030151,1.583785,'.r');plot(1.883444,2.292617,'.r');plot(-0.464014,1.288584,'.r');plot(0.656844,2.177018,'.r');plot(0.655834,2.177171,'.r');plot(-0.112741,1.486342,'.r');plot(0.004985,1.560796,'.r');plot(0.009758,1.648275,'.r');plot(1.280158,2.291004,'.r');plot(0.010913,1.663758,'.r');plot(-2.165414,0.885304,'.r');plot(-0.525629,1.211419,'.r');plot(-1.231021,0.881134,'.r');plot(0.248331,1.731455,'.r');plot(-1.232675,0.882489,'.r');plot(-0.442803,1.240389,'.r');plot(0.935543,2.296736,'.r');plot(-0.236962,1.444994,'.r');plot(-0.268749,1.471808,'.r');plot(0.063835,1.642987,'.r');plot(-0.051478,1.516501,'.r');plot(-3.620687,1.812025,'.r');plot(-4.676516,2.423075,'.r');plot(2.030087,2.382227,'.r');plot(0.465523,1.948818,'.r');plot(1.899566,2.298809,'.r');plot(-0.225635,1.433112,'.r');plot(-1.378204,0.821041,'.r');plot(-0.005134,1.674833,'.r');plot(-0.285254,1.377566,'.r');plot(0.121656,1.722898,'.r');plot(0.732019,2.190080,'.r');plot(0.207004,1.782263,'.r');plot(-0.121361,1.505725,'.r');plot(-0.845585,1.025848,'.r');plot(-0.643831,1.154103,'.r');plot(0.115374,1.669782,'.r');plot(0.648400,2.166869,'.r');plot(-0.265438,1.458600,'.r');plot(-0.583063,1.243011,'.r');plot(-0.850582,1.013530,'.r');plot(-0.370403,1.293946,'.r');plot(0.592412,2.080948,'.r');plot(0.455205,1.963371,'.r');plot(1.114757,2.256529,'.r');plot(-0.996137,0.960867,'.r');plot(-0.123325,1.501944,'.r');plot(1.143507,2.292746,'.r');plot(-0.174375,1.440921,'.r');plot(-0.189745,1.502984,'.r');plot(0.083601,1.670226,'.r');plot(-0.419536,1.313469,'.r');plot(0.537512,2.046759,'.r');plot(3.331584,1.517040,'.r');plot(0.075730,1.725933,'.r');plot(2.350621,2.150357,'.r');plot(4.958946,0.944165,'.r');plot(-0.511050,1.259435,'.r');plot(0.147528,1.725518,'.r');plot(-0.278571,1.423674,'.r');plot(-0.181989,1.472251,'.r');plot(-0.058203,1.604858,'.r');plot(-0.048911,1.531768,'.r');plot(0.809280,2.141517,'.r');plot(-0.268063,1.470184,'.r');plot(0.171095,1.861047,'.r');plot(0.383775,1.843391,'.r');plot(0.201059,1.779998,'.r');plot(-0.699702,1.112862,'.r');plot(-0.647423,1.153453,'.r');plot(1.242564,2.339738,'.r');plot(0.651915,2.173948,'.r');plot(2.555884,2.127448,'.r');plot(-0.240802,1.460145,'.r');plot(-0.182938,1.477537,'.r');plot(0.103306,1.644617,'.r');plot(1.840660,2.296124,'.r');plot(-0.032168,1.554966,'.r');plot(0.100837,1.668318,'.r');plot(0.224590,1.751355,'.r');plot(0.976127,2.309221,'.r');plot(0.042213,1.660148,'.r');plot(-0.268581,1.471474,'.r');plot(-0.175595,1.445005,'.r');plot(-0.665810,1.150351,'.r');plot(1.371353,2.269374,'.r');plot(-0.348928,1.332228,'.r');plot(-0.127790,1.495569,'.r');plot(-0.693419,1.119575,'.r');plot(0.463095,1.955253,'.r');plot(0.197814,1.720100,'.r');plot(0.423167,2.004503,'.r');plot(0.082269,1.687123,'.r');plot(-0.215816,1.458402,'.r');plot(-0.905375,1.046941,'.r');plot(-0.044523,1.587459,'.r');plot(0.186041,1.616839,'.r');plot(-0.111156,1.476968,'.r');plot(0.406517,2.012316,'.r');plot(0.378163,1.828878,'.r');plot(-0.170798,1.427367,'.r');plot(1.096076,2.247989,'.r');plot(-0.191214,1.500435,'.r');plot(-0.025181,1.566595,'.r');plot(0.250332,1.735247,'.r');plot(-0.473580,1.290497,'.r');plot(0.459632,1.961560,'.r');plot(0.329488,1.773318,'.r');plot(0.850401,2.254616,'.r');plot(0.088695,1.647373,'.r');plot(-1.391655,0.837540,'.r');plot(-0.144382,1.532675,'.r');plot(-0.831175,1.061874,'.r');plot(-0.767281,1.012870,'.r');plot(-0.159484,1.418629,'.r');plot(-0.432925,1.286365,'.r');plot(0.041019,1.649185,'.r');plot(-0.005506,1.676914,'.r');plot(-0.853897,1.006651,'.r');plot(-0.118490,1.507999,'.r');plot(-0.302974,1.439639,'.r');plot(2.952658,1.671369,'.r');plot(0.175601,1.857582,'.r');plot(-0.619020,1.152623,'.r');plot(0.070872,1.665264,'.r');plot(0.309534,1.862974,'.r');plot(0.007347,1.599136,'.r');plot(0.035531,1.636016,'.r');plot(0.042438,1.661770,'.r');plot(2.382580,2.146568,'.r');plot(-2.171696,0.889723,'.r');plot(-1.697738,0.849198,'.r');plot(0.859971,2.241337,'.r');plot(0.240704,1.812914,'.r');plot(-2.862156,1.358617,'.r');plot(0.399411,1.963910,'.r');plot(-0.187746,1.500508,'.r');plot(-0.183085,1.478370,'.r');plot(1.211846,2.365216,'.r');plot(0.493964,1.965180,'.r');plot(0.764612,2.158773,'.r');plot(1.848272,2.293186,'.r');plot(0.626732,2.116830,'.r');plot(0.301557,1.861886,'.r');plot(0.800272,2.098670,'.r');plot(-0.019458,1.488274,'.r');plot(0.991553,2.298167,'.r');plot(0.524792,2.035005,'.r');plot(-1.103146,0.931732,'.r');plot(1.872407,2.290573,'.r');plot(0.375279,1.831930,'.r');plot(-0.026422,1.585093,'.r');plot(1.200726,2.365043,'.r');plot(-0.221717,1.453579,'.r');plot(0.147405,1.726725,'.r');plot(0.432521,1.960245,'.r');plot(1.588958,2.307989,'.r');plot(-0.606801,1.156853,'.r');plot(-0.225004,1.436322,'.r');plot(-0.100820,1.528495,'.r');plot(-0.235296,1.436423,'.r');plot(-0.616082,1.152076,'.r');plot(-0.061787,1.592595,'.r');plot(-0.492975,1.225898,'.r');plot(0.058373,1.648096,'.r');plot(-0.569020,1.260217,'.r');plot(1.226769,2.356820,'.r');plot(0.231844,1.881768,'.r');plot(0.104970,1.631198,'.r');plot(-0.495708,1.227020,'.r');plot(0.078775,1.725683,'.r');plot(-0.044335,1.588521,'.r');plot(1.848111,2.293239,'.r');plot(-1.111761,0.936129,'.r');plot(-0.338442,1.339518,'.r');plot(-0.165709,1.406666,'.r');plot(-0.127218,1.496001,'.r');plot(-0.151556,1.505962,'.r');plot(0.165641,1.764921,'.r');plot(-0.114215,1.494962,'.r');plot(2.826885,1.818223,'.r');plot(0.417660,2.025659,'.r');plot(-0.551711,1.170096,'.r');plot(-3.215738,1.726633,'.r');plot(0.840681,2.256558,'.r');plot(-0.359977,1.294895,'.r');plot(2.170887,2.293652,'.r');plot(0.579071,2.034944,'.r');plot(3.947504,0.996309,'.r');plot(-1.416631,0.870284,'.r');plot(-0.407401,1.288968,'.r');plot(-0.360612,1.293406,'.r');plot(0.373560,1.837248,'.r');plot(0.376826,1.829365,'.r');plot(0.030813,1.748430,'.r');plot(0.565155,2.031436,'.r');plot(0.714525,2.041528,'.r');plot(-0.165093,1.405140,'.r');plot(-0.538715,1.144413,'.r');plot(-0.005118,1.674725,'.r');plot(-0.837379,1.047707,'.r');plot(-0.070915,1.492734,'.r');plot(0.006008,1.573905,'.r');plot(0.271638,1.889243,'.r');plot(0.055100,1.619601,'.r');plot(-0.261874,1.435834,'.r');plot(0.197999,1.724195,'.r');plot(0.199517,1.755226,'.r');plot(0.470499,1.933591,'.r');plot(0.424474,1.998069,'.r');plot(0.341655,1.843755,'.r');plot(-0.556133,1.196501,'.r');plot(-0.113299,1.489716,'.r');plot(0.239180,1.837416,'.r');plot(0.030006,1.765685,'.r');plot(-0.027770,1.595158,'.r');plot(1.414119,2.248229,'.r');plot(-0.255440,1.413397,'.r');plot(2.303507,2.167143,'.r');plot(1.302528,2.272802,'.r');plot(-3.850333,1.985694,'.r');plot(-0.595058,1.189175,'.r');plot(-0.007680,1.677772,'.r');plot(0.017407,1.609504,'.r');plot(0.794374,2.079807,'.r');plot(0.084118,1.664380,'.r');plot(-0.666823,1.149930,'.r');plot(0.145685,1.742092,'.r');plot(0.555235,2.047819,'.r');plot(0.589243,2.068573,'.r');plot(3.297617,1.526789,'.r');plot(0.296607,1.862975,'.r');plot(1.490226,2.184963,'.r');plot(0.610795,2.119655,'.r');plot(0.440148,1.945655,'.r');plot(-1.029414,0.964800,'.r');plot(-0.599927,1.171736,'.r');plot(-0.946492,0.965065,'.r');plot(0.175326,1.860635,'.r');plot(0.102469,1.652532,'.r');plot(0.204815,1.799252,'.r');plot(-0.053734,1.535422,'.r');plot(0.032859,1.693998,'.r');plot(-1.153705,0.910552,'.r');plot(2.638452,2.065605,'.r');plot(-0.189430,1.503025,'.r');plot(0.023749,1.704325,'.r');plot(0.677392,2.079421,'.r');plot(0.372388,1.842292,'.r');plot(-0.647799,1.153392,'.r');plot(0.782179,2.077996,'.r');plot(-0.363664,1.288694,'.r');plot(-1.012306,0.972782,'.r');plot(-2.514026,1.155572,'.r');plot(-4.616741,2.432539,'.r');plot(-0.316110,1.355711,'.r');plot(-0.140019,1.516754,'.r');plot(-0.326369,1.313868,'.r');plot(-0.074881,1.563150,'.r');plot(-0.294721,1.405674,'.r');plot(-0.136920,1.505275,'.r');plot(-0.069642,1.480306,'.r');plot(0.225272,1.767170,'.r');plot(0.072192,1.684182,'.r');plot(0.546610,2.053869,'.r');plot(0.244681,1.754756,'.r');plot(-0.059866,1.610427,'.r');plot(-0.148965,1.526331,'.r');plot(-0.076270,1.580525,'.r');plot(-0.069084,1.478221,'.r');plot(-0.400544,1.293929,'.r');plot(0.136218,1.767251,'.r');plot(0.016943,1.614644,'.r');plot(0.945217,2.308618,'.r');plot(-0.006574,1.679729,'.r');plot(-0.571647,1.264434,'.r');plot(-0.558843,1.213485,'.r');plot(0.060191,1.654879,'.r');plot(0.209274,1.748642,'.r');plot(-1.988050,0.932450,'.r');plot(0.029090,1.779423,'.r');plot(-3.162678,1.705760,'.r');plot(-0.240428,1.459254,'.r');plot(-0.114079,1.494216,'.r');plot(-0.286264,1.375201,'.r');plot(-0.618288,1.152443,'.r');plot(1.743292,2.395778,'.r');plot(0.594189,2.087620,'.r');plot(0.414970,2.030288,'.r');plot(-0.035663,1.520410,'.r');plot(0.388636,1.873489,'.r');plot(1.011826,2.283650,'.r');plot(-0.274085,1.459842,'.r');plot(0.056270,1.630506,'.r');plot(0.577671,2.032090,'.r');plot(-0.067695,1.482845,'.r');plot(0.217124,1.648763,'.r');plot(-0.908010,1.047214,'.r');plot(3.979096,0.965455,'.r');plot(-1.489474,0.862154,'.r');plot(0.003348,1.555349,'.r');plot(0.314621,1.852611,'.r');plot(0.592990,2.083151,'.r');plot(3.736596,1.220609,'.r');plot(0.330923,1.772075,'.r');plot(-0.227618,1.424925,'.r');plot(-0.423823,1.315253,'.r');plot(0.026868,1.778738,'.r');plot(-0.313690,1.376220,'.r');plot(-0.269249,1.472560,'.r');plot(-0.208066,1.407625,'.r');plot(0.506396,2.019259,'.r');plot(-0.090458,1.469637,'.r');plot(0.296980,1.862787,'.r');plot(0.432086,1.961876,'.r');plot(-0.836287,1.050461,'.r');plot(0.012933,1.667470,'.r');plot(-1.632327,0.849107,'.r');plot(-0.310400,1.404532,'.r');plot(-0.386130,1.327657,'.r');plot(0.020540,1.618710,'.r');plot(0.316887,1.842679,'.r');plot(-0.786095,1.003756,'.r');plot(0.385675,1.853581,'.r');plot(-0.199243,1.432445,'.r');plot(-0.669192,1.148713,'.r');plot(-0.215495,1.457133,'.r');plot(0.128080,1.749818,'.r');plot(1.223788,2.359206,'.r');plot(0.078869,1.725063,'.r');plot(0.715900,2.053132,'.r');plot(-1.297701,0.864176,'.r');plot(0.082766,1.680615,'.r');plot(1.277361,2.294122,'.r');plot(0.061785,1.652766,'.r');plot(-0.398966,1.297736,'.r');plot(-1.343402,0.808343,'.r');plot(0.607975,2.118677,'.r');plot(0.873275,2.220540,'.r');plot(-0.422440,1.315722,'.r');plot(-0.072696,1.522836,'.r');plot(-0.194640,1.479500,'.r');plot(-3.342468,1.746552,'.r');plot(0.106184,1.624497,'.r');plot(0.147141,1.729274,'.r');plot(-0.151614,1.505374,'.r');plot(0.400096,1.969454,'.r');plot(-0.309108,1.414511,'.r');plot(1.583061,2.295627,'.r');plot(-0.119138,1.508084,'.r');plot(0.429150,1.974587,'.r');plot(0.063563,1.644447,'.r');plot(-0.587146,1.225075,'.r');plot(1.445092,2.216922,'.r');plot(-1.367767,0.811682,'.r');plot(-0.228834,1.421964,'.r');plot(0.393946,1.916980,'.r');plot(0.298232,1.862260,'.r');plot(-0.085015,1.468987,'.r');plot(0.102353,1.653659,'.r');plot(-2.391677,1.153175,'.r');plot(-0.187698,1.500376,'.r');plot(-0.386236,1.327620,'.r');plot(0.020534,1.618616,'.r');plot(-2.814111,1.286658,'.r');plot(-0.189175,1.502933,'.r');plot(-2.835723,1.318307,'.r');plot(-1.084939,0.921078,'.r');plot(0.077082,1.730806,'.r');plot(1.609154,2.349321,'.r');plot(3.123500,1.569704,'.r');plot(-2.375148,1.142356,'.r');plot(-1.410818,0.863287,'.r');plot(-1.661854,0.859932,'.r');plot(2.302766,2.167536,'.r');plot(-0.259045,1.420319,'.r');plot(0.359566,1.930124,'.r');plot(0.135434,1.766156,'.r');plot(0.257729,1.818924,'.r');plot(-0.169091,1.419872,'.r');plot(-0.422174,1.315691,'.r');plot(0.964023,2.314466,'.r');plot(-4.775222,2.394589,'.r');plot(-0.062028,1.588714,'.r');plot(0.035654,1.634364,'.r');plot(-0.008428,1.673693,'.r');plot(0.388259,1.870722,'.r');plot(0.194181,1.639117,'.r');plot(-1.377588,0.820388,'.r');plot(-0.265863,1.460952,'.r');plot(-0.014559,1.566196,'.r');plot(1.603958,2.339001,'.r');plot(-1.101419,0.930660,'.r');plot(-0.438877,1.255691,'.r');plot(-0.442568,1.241085,'.r');plot(-0.587309,1.224317,'.r');plot(-0.361066,1.292440,'.r');plot(1.089377,2.247762,'.r');plot(-0.770950,1.004903,'.r');plot(0.161403,1.684389,'.r');plot(3.046163,1.602885,'.r');plot(-0.919890,1.035411,'.r');plot(-0.065922,1.507498,'.r');plot(-1.041425,0.949710,'.r');plot(0.143003,1.759117,'.r');plot(-0.075349,1.570099,'.r');plot(-4.864174,2.357114,'.r');plot(0.437235,1.947967,'.r');plot(0.123745,1.734191,'.r');plot(-1.163548,0.896089,'.r');plot(0.028939,1.780973,'.r');plot(4.170365,0.814211,'.r');plot(3.406764,1.488250,'.r');plot(0.673783,2.106833,'.r');plot(-0.283063,1.387717,'.r');plot(0.389982,1.883793,'.r');plot(-0.001012,1.617274,'.r');plot(0.083845,1.667394,'.r');plot(0.482901,1.921594,'.r');plot(-2.131834,0.871948,'.r');plot(0.681607,2.046526,'.r');plot(0.736115,2.213443,'.r');plot(-0.608383,1.154998,'.r');plot(0.114654,1.662626,'.r');plot(-0.588924,1.216740,'.r');plot(-1.178423,0.876591,'.r');plot(1.068345,2.253676,'.r');plot(0.240755,1.812074,'.r');plot(0.286297,1.865628,'.r');plot(2.578094,2.115201,'.r');plot(0.534750,2.043396,'.r');plot(-2.322827,1.088922,'.r');plot(0.003310,1.555463,'.r');plot(-0.230484,1.421012,'.r');plot(0.338061,1.806451,'.r');plot(-0.141319,1.522221,'.r');plot(-0.057950,1.602412,'.r');plot(0.154773,1.656138,'.r');plot(1.117007,2.258413,'.r');plot(-0.065877,1.508343,'.r');plot(-0.813203,1.068026,'.r');plot(-0.717347,1.111603,'.r');plot(-0.102193,1.512164,'.r');plot(-0.209475,1.416413,'.r');plot(-1.537655,0.812096,'.r');plot(0.418530,2.023233,'.r');plot(0.372728,1.840716,'.r');plot(1.308212,2.270219,'.r');plot(0.032223,1.711472,'.r');plot(-0.024063,1.545401,'.r');plot(-0.232420,1.424435,'.r');plot(-0.114074,1.494188,'.r');plot(1.805871,2.321766,'.r');plot(0.018999,1.603407,'.r');plot(0.242218,1.788536,'.r');plot(2.191777,2.269058,'.r');plot(-0.114462,1.496277,'.r');plot(0.683951,2.029014,'.r');plot(-0.620761,1.153121,'.r');plot(0.374170,1.835072,'.r');plot(-1.631517,0.848594,'.r');plot(0.130954,1.757140,'.r');plot(-0.390900,1.320988,'.r');plot(-0.074446,1.555903,'.r');plot(0.182010,1.712435,'.r');plot(-1.487017,0.864964,'.r');plot(0.224635,1.752400,'.r');plot(-0.130520,1.495180,'.r');plot(-0.001907,1.634022,'.r');plot(-0.117314,1.506635,'.r');plot(-0.768318,1.010351,'.r');plot(-0.724095,1.113741,'.r');plot(-0.497151,1.228987,'.r');plot(-0.187868,1.500831,'.r');plot(-0.987842,0.950534,'.r');plot(0.375952,1.830553,'.r');plot(0.012961,1.667308,'.r');plot(-1.160677,0.900321,'.r');plot(2.256636,2.200293,'.r');plot(-2.106549,0.873173,'.r');plot(-0.217350,1.462245,'.r');plot(0.267754,1.895718,'.r');plot(0.159302,1.660440,'.r');plot(-0.632966,1.155585,'.r');plot(0.486182,1.930141,'.r');plot(-0.165388,1.405818,'.r');plot(-0.527602,1.198938,'.r');plot(0.069298,1.646722,'.r');plot(-0.831493,1.061253,'.r');plot(-0.181395,1.469048,'.r');plot(-0.589213,1.215380,'.r');plot(-1.128469,0.936143,'.r');plot(0.505749,2.017419,'.r');plot(0.404739,2.002482,'.r');plot(-0.779148,0.997782,'.r');plot(-0.557825,1.207150,'.r');plot(-0.186611,1.496608,'.r');plot(0.464061,1.952850,'.r');plot(0.222453,1.704895,'.r');plot(-0.389261,1.324350,'.r');plot(0.344769,1.878955,'.r');plot(-0.195708,1.469482,'.r');plot(-0.228036,1.423705,'.r');plot(-0.137979,1.508770,'.r');plot(0.101718,1.659870,'.r');plot(2.154596,2.312391,'.r');plot(0.362510,1.911477,'.r');plot(-0.444075,1.237195,'.r');plot(2.606304,2.094920,'.r');plot(-0.234829,1.434110,'.r');plot(0.127829,1.749103,'.r');plot(0.382483,1.837849,'.r');plot(0.104120,1.637555,'.r');plot(2.257466,2.199564,'.r');plot(0.783725,2.075152,'.r');plot(-0.298765,1.429778,'.r');plot(0.261166,1.861737,'.r');plot(1.082937,2.248674,'.r');plot(0.857469,2.245403,'.r');plot(0.220418,1.670619,'.r');plot(1.419397,2.243407,'.r');plot(-1.513286,0.833877,'.r');plot(-0.786186,1.003902,'.r');plot(-0.150915,1.512047,'.r');plot(0.519162,2.033730,'.r');plot(0.066441,1.633757,'.r');plot(0.134613,1.764796,'.r');plot(0.455303,1.963409,'.r');plot(-0.296540,1.417453,'.r');plot(-0.033902,1.531256,'.r');plot(-1.163609,0.896000,'.r');plot(-1.023285,0.970038,'.r');plot(-0.103900,1.492015,'.r');plot(1.730234,2.409646,'.r');plot(0.447215,1.952818,'.r');plot(-1.112102,0.936256,'.r');plot(-0.315966,1.356872,'.r');plot(0.671780,2.120948,'.r');plot(0.885771,2.213135,'.r');plot(0.382099,1.836439,'.r');plot(0.218880,1.654636,'.r');plot(0.332769,1.774504,'.r');plot(0.055630,1.624428,'.r');plot(0.185391,1.628894,'.r');plot(-2.862372,1.358953,'.r');plot(-0.663872,1.151008,'.r');plot(0.141368,1.765106,'.r');plot(0.127891,1.749281,'.r');plot(-0.849683,1.015600,'.r');plot(0.189017,1.587006,'.r');plot(-0.047232,1.555586,'.r');plot(0.054720,1.616388,'.r');plot(1.385988,2.266051,'.r');plot(-0.617171,1.152219,'.r');plot(0.637613,2.135578,'.r');plot(-0.272731,1.466949,'.r');plot(1.202312,2.365428,'.r');plot(1.286667,2.284415,'.r');plot(0.719607,2.086172,'.r');plot(-0.033385,1.537397,'.r');plot(0.098834,1.684357,'.r');plot(0.181369,1.730259,'.r');plot(-0.444173,1.236989,'.r');plot(-0.417615,1.310050,'.r');plot(-0.142477,1.526851,'.r');plot(0.862728,2.236678,'.r');plot(-0.428989,1.303789,'.r');plot(0.027279,1.782732,'.r');plot(-2.065821,0.891158,'.r');plot(1.860294,2.290623,'.r');plot(1.059120,2.258037,'.r');plot(-0.379785,1.320472,'.r');plot(0.042632,1.663031,'.r');plot(-0.353844,1.315133,'.r');plot(0.270591,1.892082,'.r');plot(0.227870,1.824906,'.r');plot(0.132524,1.760664,'.r');plot(3.797357,1.155050,'.r');plot(0.064554,1.639301,'.r');plot(-4.690331,2.420014,'.r');plot(-0.157800,1.433672,'.r');plot(0.750089,2.227920,'.r');plot(0.405495,2.006885,'.r');plot(0.053465,1.608198,'.r');plot(-0.286644,1.374708,'.r');plot(2.298831,2.169689,'.r');plot(-0.144914,1.533651,'.r');plot(-0.883301,1.014949,'.r');plot(-0.731186,1.112085,'.r');plot(-0.030961,1.573255,'.r');plot(-0.797371,1.030301,'.r');plot(-0.579726,1.254866,'.r');plot(0.008141,1.616170,'.r');plot(0.694346,1.974215,'.r');plot(-0.007473,1.678510,'.r');plot(0.393675,1.914629,'.r');plot(-0.196678,1.459532,'.r');plot(-0.016965,1.513556,'.r');plot(1.943254,2.328703,'.r');plot(-0.106245,1.472537,'.r');plot(-0.059230,1.610582,'.r');plot(-0.337005,1.336685,'.r');plot(-0.378569,1.317347,'.r');plot(-0.722760,1.113489,'.r');plot(-0.222712,1.448673,'.r');plot(0.109095,1.622264,'.r');plot(-0.064858,1.529340,'.r');plot(2.845136,1.793725,'.r');plot(-0.232944,1.426114,'.r');plot(0.168714,1.827402,'.r');plot(-0.121413,1.505637,'.r');plot(0.634607,2.128051,'.r');plot(2.365055,2.148039,'.r');plot(0.196923,1.699910,'.r');plot(1.186551,2.356401,'.r');plot(-0.040736,1.570953,'.r');plot(0.535383,2.044163,'.r');plot(0.151161,1.686859,'.r');plot(-0.756763,1.046700,'.r');plot(0.110945,1.630769,'.r');plot(-0.645468,1.153794,'.r');plot(-0.014647,1.564082,'.r');plot(0.093139,1.678822,'.r');plot(1.923041,2.313183,'.r');plot(0.482590,1.921049,'.r');plot(-1.694527,0.851116,'.r');plot(2.225315,2.231058,'.r');plot(-0.159642,1.417464,'.r');plot(0.082638,1.682278,'.r');plot(0.605013,2.115802,'.r');plot(0.022324,1.660692,'.r');plot(1.478570,2.188993,'.r');plot(0.122179,1.726024,'.r');plot(-0.737133,1.105183,'.r');plot(2.001098,2.371100,'.r');plot(0.143459,1.756863,'.r');plot(0.260361,1.852875,'.r');plot(-1.870741,0.853310,'.r');plot(-2.221536,0.942983,'.r');plot(-0.295622,1.411596,'.r');plot(0.100020,1.675589,'.r');plot(-0.157731,1.434376,'.r');plot(-0.068257,1.479279,'.r');plot(0.229452,1.853755,'.r');plot(-0.317710,1.343603,'.r');plot(-0.691554,1.122058,'.r');plot(0.161105,1.680172,'.r');plot(-0.431289,1.294280,'.r');plot(-0.102636,1.506736,'.r');plot(-1.784267,0.793847,'.r');plot(-0.211308,1.430073,'.r');plot(-1.300273,0.860345,'.r');plot(-0.407087,1.288734,'.r');plot(0.623994,2.115926,'.r');plot(0.387507,1.865397,'.r');plot(0.123206,1.731571,'.r');plot(0.135468,1.766207,'.r');plot(-0.075358,1.570222,'.r');plot(-0.035050,1.522190,'.r');plot(-0.150270,1.517524,'.r');plot(-0.688673,1.126146,'.r');plot(0.066393,1.633783,'.r');plot(0.127843,1.749145,'.r');plot(0.089061,1.648904,'.r');plot(-0.017094,1.511310,'.r');plot(-1.258984,0.895987,'.r');plot(-0.169894,1.423439,'.r');plot(0.488910,1.940631,'.r');plot(0.221421,1.685892,'.r');plot(-0.723821,1.113700,'.r');plot(4.282125,0.760797,'.r');plot(0.482101,1.920283,'.r');plot(-0.119354,1.508020,'.r');plot(0.292322,1.865241,'.r');plot(-0.087002,1.449651,'.r');plot(1.037535,2.269134,'.r');plot(0.474692,1.922892,'.r');plot(0.858767,2.243325,'.r');plot(0.431894,1.962620,'.r');plot(0.081717,1.694407,'.r');plot(2.090552,2.370210,'.r');plot(2.121853,2.346251,'.r');plot(-0.515263,1.256989,'.r');plot(-2.751174,1.206560,'.r');plot(0.613840,2.119263,'.r');plot(0.839380,2.255503,'.r');plot(0.364923,1.893165,'.r');plot(-1.079461,0.919498,'.r');plot(2.757878,1.915039,'.r');plot(-2.880318,1.386849,'.r');plot(-1.327578,0.821284,'.r');plot(1.959803,2.342102,'.r');plot(-0.529403,1.187541,'.r');plot(0.059767,1.654196,'.r');plot(-0.365704,1.288034,'.r');plot(-0.644776,1.153922,'.r');plot(-0.121129,1.506111,'.r');plot(0.449141,1.956151,'.r');plot(-0.722704,1.113476,'.r');plot(0.023372,1.692536,'.r');plot(-0.097842,1.549629,'.r');plot(0.615130,2.118793,'.r');plot(0.099972,1.675993,'.r');plot(0.059412,1.653195,'.r');plot(-0.641118,1.154624,'.r');plot(1.234993,2.348732,'.r');plot(0.178527,1.804941,'.r');plot(-0.060576,1.606778,'.r');plot(-0.357113,1.303345,'.r');plot(0.677474,2.078783,'.r');plot(-2.891697,1.404588,'.r');plot(0.611940,2.119656,'.r');plot(-0.617770,1.152329,'.r');plot(2.343181,2.152014,'.r');plot(-0.103836,1.492714,'.r');plot(0.686508,2.011419,'.r');plot(-0.365991,1.288106,'.r');plot(-0.185639,1.492235,'.r');plot(1.299771,2.274348,'.r');plot(-0.979061,0.940666,'.r');plot(-0.214536,1.452464,'.r');plot(3.671909,1.287755,'.r');plot(2.466408,2.147387,'.r');plot(-0.666607,1.150024,'.r');plot(0.362355,1.912583,'.r');plot(0.393991,1.917374,'.r');plot(-0.016254,1.527339,'.r');plot(-0.729135,1.113195,'.r');plot(0.274373,1.880487,'.r');plot(2.130274,2.338224,'.r');plot(-0.114153,1.494622,'.r');plot(-0.193310,1.489936,'.r');plot(-1.895133,0.882571,'.r');plot(0.487912,1.936486,'.r');plot(-0.185760,1.492823,'.r');plot(1.263807,2.311138,'.r');plot(-0.520825,1.238408,'.r');plot(0.541879,2.051435,'.r');plot(-0.327978,1.315057,'.r');plot(-1.139631,0.928114,'.r');plot(0.064150,1.641324,'.r');plot(0.010999,1.664547,'.r');plot(1.022607,2.277159,'.r');plot(-0.638028,1.155158,'.r');plot(0.334584,1.781458,'.r');plot(0.007852,1.609929,'.r');plot(0.199318,1.751478,'.r');plot(-1.539802,0.810858,'.r');plot(-1.038746,0.953395,'.r');plot(-0.278518,1.424150,'.r');plot(-2.097435,0.875738,'.r');plot(-0.157592,1.435822,'.r');plot(0.743503,2.233919,'.r');plot(-1.813762,0.799535,'.r');plot(-0.231850,1.422948,'.r');plot(0.167133,1.796644,'.r');plot(-1.099332,0.929326,'.r');plot(-1.078497,0.919362,'.r');plot(-0.753986,1.056840,'.r');plot(-0.133818,1.498209,'.r');plot(3.202622,1.548748,'.r');plot(0.843020,2.257599,'.r');plot(0.864505,2.233669,'.r');plot(-0.105419,1.477860,'.r');plot(-0.433258,1.284674,'.r');plot(-0.189870,1.502920,'.r');plot(0.475735,1.921050,'.r');plot(-0.581244,1.249897,'.r');plot(-0.844419,1.028935,'.r');plot(-0.726312,1.113834,'.r');plot(-0.366370,1.288264,'.r');plot(0.301544,1.861883,'.r');plot(-3.554375,1.782836,'.r');plot(-0.661759,1.151538,'.r');plot(0.275458,1.877094,'.r');plot(0.210202,1.732354,'.r');plot(-0.277100,1.436817,'.r');plot(-0.064210,1.543795,'.r');plot(-0.397302,1.302422,'.r');plot(-0.117891,1.507509,'.r');plot(-0.266000,1.461678,'.r');plot(-1.075974,0.919229,'.r');plot(1.116965,2.258375,'.r');plot(-0.071340,1.498888,'.r');plot(-1.513895,0.833195,'.r');plot(0.458578,1.962649,'.r');plot(-0.901854,1.044986,'.r');plot(0.480234,1.918475,'.r');plot(0.064706,1.638587,'.r');plot(-0.196993,1.456192,'.r');plot(0.021401,1.636286,'.r');plot(1.438465,2.223912,'.r');


xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

%axis([-5 5 0 2.5])

t = title('$t = 0.5$, $q=0$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);



==> images/yi/plot1Dq_2_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 2.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
%y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(2.398642,2.184721,'.r');

l=legend('$y_{25}$','$\bar{y}_{25}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(-0.459987,1.279044,'.r');plot(-0.320102,1.329975,'.r');plot(0.093914,1.689384,'.r');plot(-0.119290,1.510717,'.r');plot(-3.818327,2.001206,'.r');plot(-0.543852,1.152551,'.r');plot(-1.075167,0.936937,'.r');plot(1.497029,2.195467,'.r');plot(-0.040403,1.571495,'.r');plot(0.294590,1.868905,'.r');plot(-0.457494,1.270534,'.r');plot(-0.459386,1.277130,'.r');plot(1.925937,2.324019,'.r');plot(0.610196,2.120197,'.r');plot(-0.380931,1.330703,'.r');plot(0.609406,2.119047,'.r');plot(-0.002844,1.643534,'.r');plot(-0.487663,1.237802,'.r');plot(-0.375979,1.317918,'.r');plot(0.323278,1.805680,'.r');plot(-2.000649,0.897091,'.r');plot(-0.688437,1.115980,'.r');plot(1.114845,2.263914,'.r');plot(-0.049017,1.527405,'.r');plot(0.067641,1.631941,'.r');plot(-0.227833,1.429487,'.r');plot(0.518341,2.042795,'.r');plot(0.313668,1.848101,'.r');plot(-0.533717,1.166366,'.r');plot(-0.590664,1.218572,'.r');plot(-0.511981,1.254019,'.r');plot(-0.029757,1.583155,'.r');plot(0.161534,1.679999,'.r');plot(0.954518,2.302245,'.r');plot(0.245203,1.755861,'.r');plot(-0.090686,1.473829,'.r');plot(-0.101975,1.519291,'.r');plot(2.173669,2.252853,'.r');plot(0.193053,1.623693,'.r');plot(1.267485,2.322724,'.r');plot(-0.395616,1.298497,'.r');plot(-0.038121,1.541036,'.r');plot(-0.004704,1.666609,'.r');plot(-0.417384,1.317621,'.r');plot(0.454733,1.954222,'.r');plot(-0.654564,1.163978,'.r');plot(-0.217806,1.455402,'.r');plot(0.710643,2.002188,'.r');plot(0.192494,1.614256,'.r');plot(-0.208366,1.416020,'.r');plot(0.513849,2.037866,'.r');plot(-2.098510,0.897442,'.r');plot(0.181071,1.734235,'.r');plot(0.805075,2.116545,'.r');plot(1.174660,2.340068,'.r');plot(-0.000353,1.603432,'.r');plot(-0.668478,1.147114,'.r');plot(-0.219825,1.453328,'.r');plot(0.516939,2.041821,'.r');plot(0.142837,1.753428,'.r');plot(-2.990112,1.495751,'.r');plot(0.106293,1.618986,'.r');plot(-0.508819,1.255413,'.r');plot(1.560039,2.224348,'.r');plot(0.145348,1.741096,'.r');plot(-0.427648,1.302743,'.r');plot(0.659926,2.165199,'.r');plot(-0.476853,1.270160,'.r');plot(0.119270,1.703411,'.r');plot(-0.415276,1.313718,'.r');plot(0.936009,2.301437,'.r');plot(0.166775,1.786952,'.r');plot(-0.532586,1.170768,'.r');plot(0.012275,1.666107,'.r');plot(-0.317119,1.353490,'.r');plot(-0.141514,1.529763,'.r');plot(-0.070585,1.494946,'.r');plot(-0.630083,1.147560,'.r');plot(0.159894,1.661222,'.r');plot(-0.483759,1.246621,'.r');plot(-0.652116,1.164745,'.r');plot(-0.191620,1.495177,'.r');plot(-0.361264,1.283346,'.r');plot(0.111721,1.641437,'.r');plot(0.037998,1.617724,'.r');plot(0.696189,1.974752,'.r');plot(0.113239,1.655387,'.r');plot(0.103680,1.635049,'.r');plot(0.430399,1.975932,'.r');plot(-2.279624,1.022881,'.r');plot(0.362867,1.916569,'.r');plot(-0.191467,1.496010,'.r');plot(0.499232,1.982867,'.r');plot(0.176375,1.851191,'.r');plot(0.280693,1.861349,'.r');plot(0.200560,1.773971,'.r');plot(-1.866438,0.861043,'.r');plot(0.190680,1.592086,'.r');plot(-0.335383,1.331047,'.r');plot(-0.000376,1.603809,'.r');plot(0.102414,1.648120,'.r');plot(0.209281,1.742860,'.r');plot(-0.526829,1.198241,'.r');plot(-0.076833,1.578881,'.r');plot(-0.820866,1.059793,'.r');plot(-0.008664,1.676787,'.r');plot(-0.107181,1.472446,'.r');plot(-0.996556,0.952295,'.r');plot(0.141023,1.759846,'.r');plot(-0.492604,1.234653,'.r');plot(1.579188,2.262583,'.r');plot(0.681115,2.061156,'.r');plot(0.359947,1.935776,'.r');plot(0.035065,1.643318,'.r');plot(0.320292,1.821137,'.r');plot(-0.301476,1.432247,'.r');plot(0.891613,2.214058,'.r');plot(-0.133024,1.490429,'.r');plot(-0.263756,1.447307,'.r');plot(0.088511,1.641526,'.r');plot(-0.042247,1.587371,'.r');plot(-0.836929,1.039000,'.r');plot(0.042343,1.660422,'.r');plot(1.626872,2.381281,'.r');plot(0.503762,2.005118,'.r');plot(0.397650,1.957256,'.r');plot(-0.327708,1.306449,'.r');plot(0.081312,1.702532,'.r');plot(-1.547447,0.833830,'.r');plot(0.519143,2.043158,'.r');plot(-0.100680,1.531853,'.r');plot(-0.540805,1.151338,'.r');plot(-0.162253,1.411919,'.r');plot(0.067082,1.631628,'.r');plot(-0.234290,1.436619,'.r');plot(-1.024391,0.954780,'.r');plot(-0.015224,1.546105,'.r');plot(0.368860,1.864769,'.r');plot(0.560984,2.043334,'.r');plot(0.978419,2.297011,'.r');plot(-2.190753,0.943637,'.r');plot(0.445873,1.948197,'.r');plot(0.361241,1.928206,'.r');plot(-0.001609,1.624276,'.r');plot(0.265478,1.894944,'.r');plot(1.147886,2.316028,'.r');plot(0.108989,1.622135,'.r');plot(-2.278860,1.022179,'.r');plot(-0.359178,1.288747,'.r');plot(-0.428392,1.299528,'.r');plot(-0.193386,1.483112,'.r');plot(0.026119,1.762993,'.r');plot(-0.318177,1.344535,'.r');plot(1.365040,2.247761,'.r');plot(-0.374873,1.313685,'.r');plot(0.018724,1.607613,'.r');plot(-0.354559,1.309292,'.r');plot(0.066267,1.633301,'.r');plot(0.681736,2.056575,'.r');plot(-0.491077,1.234643,'.r');plot(-0.058919,1.607355,'.r');plot(-0.266348,1.458298,'.r');plot(0.588616,2.059209,'.r');plot(0.074523,1.716049,'.r');plot(-0.025861,1.582322,'.r');plot(-0.698275,1.113582,'.r');plot(-0.864608,1.009524,'.r');plot(-0.615051,1.144107,'.r');plot(0.049359,1.623928,'.r');plot(-0.053700,1.541235,'.r');plot(-0.361272,1.283329,'.r');plot(0.785611,2.060609,'.r');plot(0.373137,1.834322,'.r');plot(-0.839387,1.034759,'.r');plot(-0.244922,1.450983,'.r');plot(0.243527,1.776319,'.r');plot(-0.058633,1.606563,'.r');plot(0.128237,1.751645,'.r');plot(0.515924,2.040812,'.r');plot(-1.391088,0.845759,'.r');plot(1.132206,2.292750,'.r');plot(-0.872084,1.012290,'.r');plot(-0.500979,1.245677,'.r');plot(-0.013265,1.598003,'.r');plot(0.311809,1.853021,'.r');plot(-1.114214,0.925105,'.r');plot(0.766829,2.149048,'.r');plot(-0.360865,1.284143,'.r');plot(-1.210959,0.885144,'.r');plot(-0.097086,1.544101,'.r');plot(0.388479,1.873939,'.r');plot(-0.156409,1.447044,'.r');plot(1.215376,2.346035,'.r');plot(0.022755,1.668406,'.r');plot(0.326494,1.790374,'.r');plot(0.053921,1.604383,'.r');plot(-0.209535,1.422332,'.r');plot(0.383620,1.837591,'.r');plot(-0.198520,1.435288,'.r');plot(0.370781,1.849487,'.r');plot(-1.111824,0.926184,'.r');plot(-0.478873,1.262943,'.r');plot(-0.192483,1.489815,'.r');plot(-0.291283,1.384554,'.r');plot(-0.398085,1.291731,'.r');plot(0.363531,1.911280,'.r');plot(-0.728745,1.117453,'.r');plot(-0.030151,1.578346,'.r');plot(1.883444,2.275629,'.r');plot(-0.464014,1.288502,'.r');plot(0.656844,2.166670,'.r');plot(0.655834,2.166455,'.r');plot(-0.112741,1.479795,'.r');plot(0.004985,1.565298,'.r');plot(0.009758,1.642091,'.r');plot(1.280158,2.311133,'.r');plot(0.010913,1.657842,'.r');plot(-2.165414,0.925652,'.r');plot(-0.525629,1.204479,'.r');plot(-1.231021,0.885953,'.r');plot(0.248331,1.734656,'.r');plot(-1.232675,0.885873,'.r');plot(-0.442803,1.239317,'.r');plot(0.935543,2.301148,'.r');plot(-0.236962,1.445491,'.r');plot(-0.268749,1.464286,'.r');plot(0.063835,1.647706,'.r');plot(-0.051478,1.519580,'.r');plot(-3.620687,1.893282,'.r');plot(-4.676516,2.333470,'.r');plot(2.030087,2.412960,'.r');plot(0.465523,1.949903,'.r');plot(1.899566,2.291124,'.r');plot(-0.225635,1.434661,'.r');plot(-1.378204,0.838522,'.r');plot(-0.005134,1.670569,'.r');plot(-0.285254,1.385198,'.r');plot(0.121656,1.716887,'.r');plot(0.732019,2.187651,'.r');plot(0.207004,1.775358,'.r');plot(-0.121361,1.511741,'.r');plot(-0.845585,1.024539,'.r');plot(-0.643831,1.162127,'.r');plot(0.115374,1.674891,'.r');plot(0.648400,2.157116,'.r');plot(-0.265438,1.454816,'.r');plot(-0.583063,1.245257,'.r');plot(-0.850582,1.017654,'.r');plot(-0.370403,1.295521,'.r');plot(0.592412,2.071352,'.r');plot(0.455205,1.954503,'.r');plot(1.114757,2.263774,'.r');plot(-0.996137,0.952171,'.r');plot(-0.123325,1.508571,'.r');plot(1.143507,2.310098,'.r');plot(-0.174375,1.434241,'.r');plot(-0.189745,1.502717,'.r');plot(0.083601,1.667870,'.r');plot(-0.419536,1.319470,'.r');plot(0.537512,2.040326,'.r');plot(3.331584,1.566905,'.r');plot(0.075730,1.729328,'.r');plot(2.350621,2.168754,'.r');plot(4.958946,1.080607,'.r');plot(-0.511050,1.254855,'.r');plot(0.147528,1.726148,'.r');plot(-0.278571,1.426472,'.r');plot(-0.181989,1.478181,'.r');plot(-0.058203,1.604401,'.r');plot(-0.048911,1.528452,'.r');plot(0.809280,2.142287,'.r');plot(-0.268063,1.463130,'.r');plot(0.171095,1.866406,'.r');plot(0.383775,1.838501,'.r');plot(0.201059,1.780155,'.r');plot(-0.699702,1.114057,'.r');plot(-0.647423,1.164186,'.r');plot(1.242564,2.338629,'.r');plot(0.651915,2.162928,'.r');plot(2.555884,2.146200,'.r');plot(-0.240802,1.454245,'.r');plot(-0.182938,1.484318,'.r');plot(0.103306,1.638652,'.r');plot(1.840660,2.264673,'.r');plot(-0.032168,1.548895,'.r');plot(0.100837,1.666257,'.r');plot(0.224590,1.752015,'.r');plot(0.976127,2.297053,'.r');plot(0.042213,1.659130,'.r');plot(-0.268581,1.464048,'.r');plot(-0.175595,1.439603,'.r');plot(-0.665810,1.151649,'.r');plot(1.371353,2.247536,'.r');plot(-0.348928,1.337731,'.r');plot(-0.127790,1.494907,'.r');plot(-0.693419,1.113425,'.r');plot(0.463095,1.953086,'.r');plot(0.197814,1.725471,'.r');plot(0.423167,2.002692,'.r');plot(0.082269,1.687834,'.r');plot(-0.215816,1.452999,'.r');plot(-0.905375,1.033382,'.r');plot(-0.044523,1.582826,'.r');plot(0.186041,1.610971,'.r');plot(-0.111156,1.472181,'.r');plot(0.406517,2.010859,'.r');plot(0.378163,1.820682,'.r');plot(-0.170798,1.421853,'.r');plot(1.096076,2.239512,'.r');plot(-0.191214,1.497305,'.r');plot(-0.025181,1.572305,'.r');plot(0.250332,1.735117,'.r');plot(-0.473580,1.280690,'.r');plot(0.459632,1.955346,'.r');plot(0.329488,1.780982,'.r');plot(0.850401,2.253537,'.r');plot(0.088695,1.642409,'.r');plot(-1.391655,0.846085,'.r');plot(-0.144382,1.537870,'.r');plot(-0.831175,1.048451,'.r');plot(-0.767281,1.011912,'.r');plot(-0.159484,1.422867,'.r');plot(-0.432925,1.276954,'.r');plot(0.041019,1.645341,'.r');plot(-0.005506,1.673504,'.r');plot(-0.853897,1.014114,'.r');plot(-0.118490,1.508929,'.r');plot(-0.302974,1.435206,'.r');plot(2.952658,1.667982,'.r');plot(0.175601,1.862735,'.r');plot(-0.619020,1.141806,'.r');plot(0.070872,1.659214,'.r');plot(0.309534,1.857749,'.r');plot(0.007347,1.597362,'.r');plot(0.035531,1.634884,'.r');plot(0.042438,1.661330,'.r');plot(2.382580,2.179475,'.r');plot(-2.171696,0.929784,'.r');plot(-1.697738,0.824258,'.r');plot(0.859971,2.231632,'.r');plot(0.240704,1.818014,'.r');plot(-2.862156,1.358672,'.r');plot(0.399411,1.971100,'.r');plot(-0.187746,1.504106,'.r');plot(-0.183085,1.485242,'.r');plot(1.211846,2.346392,'.r');plot(0.493964,1.956787,'.r');plot(0.764612,2.164384,'.r');plot(1.848272,2.262829,'.r');plot(0.626732,2.126946,'.r');plot(0.301557,1.867925,'.r');plot(0.800272,2.090728,'.r');plot(-0.019458,1.485111,'.r');plot(0.991553,2.298466,'.r');plot(0.524792,2.042805,'.r');plot(-1.103146,0.929525,'.r');plot(1.872407,2.268130,'.r');plot(0.375279,1.825093,'.r');plot(-0.026422,1.588613,'.r');plot(1.200726,2.346634,'.r');plot(-0.221717,1.448224,'.r');plot(0.147405,1.727106,'.r');plot(0.432521,1.968582,'.r');plot(1.588958,2.285758,'.r');plot(-0.606801,1.158837,'.r');plot(-0.225004,1.436675,'.r');plot(-0.100820,1.530623,'.r');plot(-0.235296,1.439921,'.r');plot(-0.616082,1.143228,'.r');plot(-0.061787,1.586126,'.r');plot(-0.492975,1.234779,'.r');plot(0.058373,1.648854,'.r');plot(-0.569020,1.249242,'.r');plot(1.226769,2.343994,'.r');plot(0.231844,1.874802,'.r');plot(0.104970,1.624909,'.r');plot(-0.495708,1.237046,'.r');plot(0.078775,1.731897,'.r');plot(-0.044335,1.584246,'.r');plot(1.848111,2.262848,'.r');plot(-1.111761,0.926211,'.r');plot(-0.338442,1.342815,'.r');plot(-0.165709,1.410715,'.r');plot(-0.127218,1.496616,'.r');plot(-0.151556,1.499110,'.r');plot(0.165641,1.760766,'.r');plot(-0.114215,1.488453,'.r');plot(2.826885,1.767593,'.r');plot(0.417660,2.017960,'.r');plot(-0.551711,1.175101,'.r');plot(-3.215738,1.688369,'.r');plot(0.840681,2.264660,'.r');plot(-0.359977,1.286324,'.r');plot(2.170887,2.256781,'.r');plot(0.579071,2.038901,'.r');plot(3.947504,0.909709,'.r');plot(-1.416631,0.858949,'.r');plot(-0.407401,1.292575,'.r');plot(-0.360612,1.284706,'.r');plot(0.373560,1.832123,'.r');plot(0.376826,1.821540,'.r');plot(0.030813,1.754414,'.r');plot(0.565155,2.040132,'.r');plot(0.714525,2.029985,'.r');plot(-0.165093,1.410165,'.r');plot(-0.538715,1.153258,'.r');plot(-0.005118,1.670425,'.r');plot(-0.837379,1.038224,'.r');plot(-0.070915,1.498886,'.r');plot(0.006008,1.575936,'.r');plot(0.271638,1.896196,'.r');plot(0.055100,1.613778,'.r');plot(-0.261874,1.438343,'.r');plot(0.197999,1.729348,'.r');plot(0.199517,1.758152,'.r');plot(0.470499,1.940444,'.r');plot(0.424474,1.998075,'.r');plot(0.341655,1.837278,'.r');plot(-0.556133,1.195734,'.r');plot(-0.113299,1.482985,'.r');plot(0.239180,1.840356,'.r');plot(0.030006,1.770748,'.r');plot(-0.027770,1.595186,'.r');plot(1.414119,2.249195,'.r');plot(-0.255440,1.420798,'.r');plot(2.303507,2.159978,'.r');plot(1.302528,2.287529,'.r');plot(-3.850333,2.019944,'.r');plot(-0.595058,1.200413,'.r');plot(-0.007680,1.680388,'.r');plot(0.017407,1.615663,'.r');plot(0.794374,2.068115,'.r');plot(0.084118,1.660950,'.r');plot(-0.666823,1.149975,'.r');plot(0.145685,1.739065,'.r');plot(0.555235,2.046041,'.r');plot(0.589243,2.061111,'.r');plot(3.297617,1.585608,'.r');plot(0.296607,1.869758,'.r');plot(1.490226,2.200052,'.r');plot(0.610795,2.120989,'.r');plot(0.440148,1.950745,'.r');plot(-1.029414,0.953601,'.r');plot(-0.599927,1.181018,'.r');plot(-0.946492,0.974375,'.r');plot(0.175326,1.866107,'.r');plot(0.102469,1.647507,'.r');plot(0.204815,1.793489,'.r');plot(-0.053734,1.541736,'.r');plot(0.032859,1.699082,'.r');plot(-1.153705,0.900101,'.r');plot(2.638452,2.043235,'.r');plot(-0.189430,1.503392,'.r');plot(0.023749,1.698165,'.r');plot(0.677392,2.088270,'.r');plot(0.372388,1.838630,'.r');plot(-0.647799,1.164325,'.r');plot(0.782179,2.067219,'.r');plot(-0.363664,1.281062,'.r');plot(-1.012306,0.955520,'.r');plot(-2.514026,1.146329,'.r');plot(-4.616741,2.331760,'.r');plot(-0.316110,1.362431,'.r');plot(-0.140019,1.522132,'.r');plot(-0.326369,1.306242,'.r');plot(-0.074881,1.561450,'.r');plot(-0.294721,1.399873,'.r');plot(-0.136920,1.504665,'.r');plot(-0.069642,1.486680,'.r');plot(0.225272,1.766610,'.r');plot(0.072192,1.679767,'.r');plot(0.546610,2.044432,'.r');plot(0.244681,1.761681,'.r');plot(-0.059866,1.606114,'.r');plot(-0.148965,1.522534,'.r');plot(-0.076270,1.575883,'.r');plot(-0.069084,1.484207,'.r');plot(-0.400544,1.287645,'.r');plot(0.136218,1.769342,'.r');plot(0.016943,1.620845,'.r');plot(0.945217,2.303937,'.r');plot(-0.006574,1.679229,'.r');plot(-0.571647,1.254285,'.r');plot(-0.558843,1.209166,'.r');plot(0.060191,1.659537,'.r');plot(0.209274,1.742974,'.r');plot(-1.988050,0.897533,'.r');plot(0.029090,1.782704,'.r');plot(-3.162678,1.651250,'.r');plot(-0.240428,1.453826,'.r');plot(-0.114079,1.487633,'.r');plot(-0.286264,1.382144,'.r');plot(-0.618288,1.142016,'.r');plot(1.743292,2.405177,'.r');plot(0.594189,2.077375,'.r');plot(0.414970,2.021727,'.r');plot(-0.035663,1.521848,'.r');plot(0.388636,1.875320,'.r');plot(1.011826,2.298482,'.r');plot(-0.274085,1.455020,'.r');plot(0.056270,1.626385,'.r');plot(0.577671,2.037545,'.r');plot(-0.067695,1.486730,'.r');plot(0.217124,1.654954,'.r');plot(-0.908010,1.032446,'.r');plot(3.979096,0.884252,'.r');plot(-1.489474,0.853511,'.r');plot(0.003348,1.561578,'.r');plot(0.314621,1.845139,'.r');plot(0.592990,2.073298,'.r');plot(3.736596,1.133226,'.r');plot(0.330923,1.779161,'.r');plot(-0.227618,1.429837,'.r');plot(-0.423823,1.315263,'.r');plot(0.026868,1.776253,'.r');plot(-0.313690,1.384378,'.r');plot(-0.269249,1.464812,'.r');plot(-0.208066,1.414557,'.r');plot(0.506396,2.016453,'.r');plot(-0.090458,1.471180,'.r');plot(0.296980,1.869804,'.r');plot(0.432086,1.970030,'.r');plot(-0.836287,1.040101,'.r');plot(0.012933,1.665549,'.r');plot(-1.632327,0.834081,'.r');plot(-0.310400,1.411400,'.r');plot(-0.386130,1.328769,'.r');plot(0.020540,1.618927,'.r');plot(0.316887,1.836809,'.r');plot(-0.786095,1.017495,'.r');plot(0.385675,1.851153,'.r');plot(-0.199243,1.429035,'.r');plot(-0.669192,1.145841,'.r');plot(-0.215495,1.452180,'.r');plot(0.128080,1.750875,'.r');plot(1.223788,2.344664,'.r');plot(0.078869,1.731240,'.r');plot(0.715900,2.041315,'.r');plot(-1.297701,0.850310,'.r');plot(0.082766,1.680161,'.r');plot(1.277361,2.313859,'.r');plot(0.061785,1.658968,'.r');plot(-0.398966,1.289926,'.r');plot(-1.343402,0.828256,'.r');plot(0.607975,2.116669,'.r');plot(0.873275,2.206765,'.r');plot(-0.422440,1.317820,'.r');plot(-0.072696,1.526334,'.r');plot(-0.194640,1.472330,'.r');plot(-3.342468,1.760767,'.r');plot(0.106184,1.619285,'.r');plot(0.147141,1.729115,'.r');plot(-0.151614,1.498498,'.r');plot(0.400096,1.976105,'.r');plot(-0.309108,1.419928,'.r');plot(1.583061,2.271542,'.r');plot(-0.119138,1.510438,'.r');plot(0.429150,1.980526,'.r');plot(0.063563,1.649572,'.r');plot(-0.587146,1.232157,'.r');plot(1.445092,2.237176,'.r');plot(-1.367767,0.833499,'.r');plot(-0.228834,1.428369,'.r');plot(0.393946,1.924555,'.r');plot(0.298232,1.869712,'.r');plot(-0.085015,1.474127,'.r');plot(0.102353,1.648800,'.r');plot(-2.391677,1.106560,'.r');plot(-0.187698,1.504057,'.r');plot(-0.386236,1.328564,'.r');plot(0.020534,1.618848,'.r');plot(-2.814111,1.309431,'.r');plot(-0.189175,1.503812,'.r');plot(-2.835723,1.331141,'.r');plot(-1.084939,0.934493,'.r');plot(0.077082,1.736354,'.r');plot(1.609154,2.337265,'.r');plot(3.123500,1.631510,'.r');plot(-2.375148,1.097314,'.r');plot(-1.410818,0.856397,'.r');plot(-1.661854,0.831524,'.r');plot(2.302766,2.159972,'.r');plot(-0.259045,1.426812,'.r');plot(0.359566,1.937665,'.r');plot(0.135434,1.769714,'.r');plot(0.257729,1.811834,'.r');plot(-0.169091,1.417196,'.r');plot(-0.422174,1.318179,'.r');plot(0.964023,2.299215,'.r');plot(-4.775222,2.328305,'.r');plot(-0.062028,1.582219,'.r');plot(0.035654,1.632913,'.r');plot(-0.008428,1.678076,'.r');plot(0.388259,1.872014,'.r');plot(0.194181,1.645503,'.r');plot(-1.377588,0.838197,'.r');plot(-0.265863,1.456509,'.r');plot(-0.014559,1.563550,'.r');plot(1.603958,2.323858,'.r');plot(-1.101419,0.930093,'.r');plot(-0.438877,1.249347,'.r');plot(-0.442568,1.239666,'.r');plot(-0.587309,1.231564,'.r');plot(-0.361066,1.283724,'.r');plot(1.089377,2.234783,'.r');plot(-0.770950,1.008155,'.r');plot(0.161403,1.678164,'.r');plot(3.046163,1.640900,'.r');plot(-0.919890,1.021140,'.r');plot(-0.065922,1.507207,'.r');plot(-1.041425,0.949350,'.r');plot(0.143003,1.752750,'.r');plot(-0.075349,1.567312,'.r');plot(-4.864174,2.315649,'.r');plot(0.437235,1.955651,'.r');plot(0.123745,1.728007,'.r');plot(-1.163548,0.894117,'.r');plot(0.028939,1.783902,'.r');plot(4.170365,0.784836,'.r');plot(3.406764,1.512093,'.r');plot(0.673783,2.112593,'.r');plot(-0.283063,1.395502,'.r');plot(0.389982,1.887464,'.r');plot(-0.001012,1.614378,'.r');plot(0.083845,1.664519,'.r');plot(0.482901,1.925664,'.r');plot(-2.131834,0.907761,'.r');plot(0.681607,2.057525,'.r');plot(0.736115,2.215437,'.r');plot(-0.608383,1.154940,'.r');plot(0.114654,1.668511,'.r');plot(-0.588924,1.225477,'.r');plot(-1.178423,0.887647,'.r');plot(1.068345,2.237964,'.r');plot(0.240755,1.817239,'.r');plot(0.286297,1.858939,'.r');plot(2.578094,2.123139,'.r');plot(0.534750,2.039964,'.r');plot(-2.322827,1.060438,'.r');plot(0.003310,1.561691,'.r');plot(-0.230484,1.428450,'.r');plot(0.338061,1.804436,'.r');plot(-0.141319,1.528860,'.r');plot(-0.057950,1.602603,'.r');plot(0.154773,1.660847,'.r');plot(1.117007,2.267407,'.r');plot(-0.065877,1.507939,'.r');plot(-0.813203,1.060372,'.r');plot(-0.717347,1.124174,'.r');plot(-0.102193,1.516974,'.r');plot(-0.209475,1.421991,'.r');plot(-1.537655,0.835771,'.r');plot(0.418530,2.016146,'.r');plot(0.372728,1.836611,'.r');plot(1.308212,2.281536,'.r');plot(0.032223,1.717328,'.r');plot(-0.024063,1.551681,'.r');plot(-0.232420,1.431453,'.r');plot(-0.114074,1.487603,'.r');plot(1.805871,2.294923,'.r');plot(0.018999,1.607513,'.r');plot(0.242218,1.795076,'.r');plot(2.191777,2.228660,'.r');plot(-0.114462,1.489937,'.r');plot(0.683951,2.040402,'.r');plot(-0.620761,1.141666,'.r');plot(0.374170,1.829273,'.r');plot(-1.631517,0.834096,'.r');plot(0.130954,1.762915,'.r');plot(-0.390900,1.315085,'.r');plot(-0.074446,1.555261,'.r');plot(0.182010,1.706902,'.r');plot(-1.487017,0.854533,'.r');plot(0.224635,1.752980,'.r');plot(-0.130520,1.489465,'.r');plot(-0.001907,1.629105,'.r');plot(-0.117314,1.504915,'.r');plot(-0.768318,1.010592,'.r');plot(-0.724095,1.122535,'.r');plot(-0.497151,1.239024,'.r');plot(-0.187868,1.504214,'.r');plot(-0.987842,0.949827,'.r');plot(0.375952,1.823214,'.r');plot(0.012961,1.665461,'.r');plot(-1.160677,0.895748,'.r');plot(2.256636,2.170590,'.r');plot(-2.106549,0.899260,'.r');plot(-0.217350,1.455261,'.r');plot(0.267754,1.901744,'.r');plot(0.159302,1.656817,'.r');plot(-0.632966,1.150756,'.r');plot(0.486182,1.930029,'.r');plot(-0.165388,1.410395,'.r');plot(-0.527602,1.194251,'.r');plot(0.069298,1.640706,'.r');plot(-0.831493,1.047965,'.r');plot(-0.181395,1.474221,'.r');plot(-0.589213,1.224351,'.r');plot(-1.128469,0.917245,'.r');plot(0.505749,2.013824,'.r');plot(0.404739,2.003554,'.r');plot(-0.779148,1.008775,'.r');plot(-0.557825,1.204130,'.r');plot(-0.186611,1.501974,'.r');plot(0.464061,1.951967,'.r');plot(0.222453,1.709078,'.r');plot(-0.389261,1.320626,'.r');plot(0.344769,1.871020,'.r');plot(-0.195708,1.462243,'.r');plot(-0.228036,1.429192,'.r');plot(-0.137979,1.510466,'.r');plot(0.101718,1.656057,'.r');plot(2.154596,2.280597,'.r');plot(0.362510,1.919302,'.r');plot(-0.444075,1.238022,'.r');plot(2.606304,2.088470,'.r');plot(-0.234829,1.438363,'.r');plot(0.127829,1.749632,'.r');plot(0.382483,1.831583,'.r');plot(0.104120,1.631164,'.r');plot(2.257466,2.170180,'.r');plot(0.783725,2.063578,'.r');plot(-0.298765,1.421677,'.r');plot(0.261166,1.857905,'.r');plot(1.082937,2.232807,'.r');plot(0.857469,2.237657,'.r');plot(0.220418,1.677010,'.r');plot(1.419397,2.248340,'.r');plot(-1.513286,0.843546,'.r');plot(-0.786186,1.017646,'.r');plot(-0.150915,1.505597,'.r');plot(0.519162,2.043163,'.r');plot(0.066441,1.632752,'.r');plot(0.134613,1.769645,'.r');plot(0.455303,1.954558,'.r');plot(-0.296540,1.409911,'.r');plot(-0.033902,1.528093,'.r');plot(-1.163609,0.894082,'.r');plot(-1.023285,0.954976,'.r');plot(-0.103900,1.498563,'.r');plot(1.730234,2.426630,'.r');plot(0.447215,1.948706,'.r');plot(-1.112102,0.926062,'.r');plot(-0.315966,1.363730,'.r');plot(0.671780,2.124642,'.r');plot(0.885771,2.206098,'.r');plot(0.382099,1.829823,'.r');plot(0.218880,1.661559,'.r');plot(0.332769,1.780005,'.r');plot(0.055630,1.619240,'.r');plot(0.185391,1.622505,'.r');plot(-2.862372,1.358899,'.r');plot(-0.663872,1.154654,'.r');plot(0.141368,1.758757,'.r');plot(0.127891,1.749939,'.r');plot(-0.849683,1.018766,'.r');plot(0.189017,1.585589,'.r');plot(-0.047232,1.549527,'.r');plot(0.054720,1.610268,'.r');plot(1.385988,2.248430,'.r');plot(-0.617171,1.142519,'.r');plot(0.637613,2.136235,'.r');plot(-0.272731,1.460454,'.r');plot(1.202312,2.346687,'.r');plot(1.286667,2.304501,'.r');plot(0.719607,2.074574,'.r');plot(-0.033385,1.533100,'.r');plot(0.098834,1.686713,'.r');plot(0.181369,1.725526,'.r');plot(-0.444173,1.237963,'.r');plot(-0.417615,1.317932,'.r');plot(-0.142477,1.533673,'.r');plot(0.862728,2.225189,'.r');plot(-0.428989,1.296804,'.r');plot(0.027279,1.781303,'.r');plot(-2.065821,0.893921,'.r');plot(1.860294,2.263426,'.r');plot(1.059120,2.247210,'.r');plot(-0.379785,1.328889,'.r');plot(0.042632,1.663098,'.r');plot(-0.353844,1.313080,'.r');plot(0.270591,1.899347,'.r');plot(0.227870,1.820155,'.r');plot(0.132524,1.767122,'.r');plot(3.797357,1.061013,'.r');plot(0.064554,1.642701,'.r');plot(-4.690331,2.333335,'.r');plot(-0.157800,1.434656,'.r');plot(0.750089,2.239962,'.r');plot(0.405495,2.006882,'.r');plot(0.053465,1.602123,'.r');plot(-0.286644,1.381299,'.r');plot(2.298831,2.159996,'.r');plot(-0.144914,1.538025,'.r');plot(-0.883301,1.021953,'.r');plot(-0.731186,1.113379,'.r');plot(-0.030961,1.567003,'.r');plot(-0.797371,1.039288,'.r');plot(-0.579726,1.252718,'.r');plot(0.008141,1.612364,'.r');plot(0.694346,1.980493,'.r');plot(-0.007473,1.680571,'.r');plot(0.393675,1.922036,'.r');plot(-0.196678,1.452768,'.r');plot(-0.016965,1.507233,'.r');plot(1.943254,2.347387,'.r');plot(-0.106245,1.477768,'.r');plot(-0.059230,1.607607,'.r');plot(-0.337005,1.337672,'.r');plot(-0.378569,1.326144,'.r');plot(-0.722760,1.123363,'.r');plot(-0.222712,1.444814,'.r');plot(0.109095,1.622642,'.r');plot(-0.064858,1.526464,'.r');plot(2.845136,1.747646,'.r');plot(-0.232944,1.432721,'.r');plot(0.168714,1.828960,'.r');plot(-0.121413,1.511705,'.r');plot(0.634607,2.132098,'.r');plot(2.365055,2.173458,'.r');plot(0.196923,1.706127,'.r');plot(1.186551,2.344606,'.r');plot(-0.040736,1.575363,'.r');plot(0.535383,2.039993,'.r');plot(0.151161,1.693020,'.r');plot(-0.756763,1.035566,'.r');plot(0.110945,1.634870,'.r');plot(-0.645468,1.163223,'.r');plot(-0.014647,1.561210,'.r');plot(0.093139,1.682973,'.r');plot(1.923041,2.320147,'.r');plot(0.482590,1.925482,'.r');plot(-1.694527,0.824985,'.r');plot(2.225315,2.192338,'.r');plot(-0.159642,1.421963,'.r');plot(0.082638,1.682124,'.r');plot(0.605013,2.110507,'.r');plot(0.022324,1.656409,'.r');plot(1.478570,2.209511,'.r');plot(0.122179,1.719681,'.r');plot(-0.737133,1.099608,'.r');plot(2.001098,2.406214,'.r');plot(0.143459,1.750795,'.r');plot(0.260361,1.847959,'.r');plot(-1.870741,0.863521,'.r');plot(-2.221536,0.969372,'.r');plot(-0.295622,1.404803,'.r');plot(0.100020,1.675331,'.r');plot(-0.157731,1.435215,'.r');plot(-0.068257,1.484190,'.r');plot(0.229452,1.847344,'.r');plot(-0.317710,1.348423,'.r');plot(-0.691554,1.114046,'.r');plot(0.161105,1.674183,'.r');plot(-0.431289,1.285461,'.r');plot(-0.102636,1.512198,'.r');plot(-1.784267,0.820863,'.r');plot(-0.211308,1.432766,'.r');plot(-1.300273,0.848254,'.r');plot(-0.407087,1.291887,'.r');plot(0.623994,2.126575,'.r');plot(0.387507,1.865601,'.r');plot(0.123206,1.725135,'.r');plot(0.135468,1.769706,'.r');plot(-0.075358,1.567416,'.r');plot(-0.035050,1.521987,'.r');plot(-0.150270,1.511731,'.r');plot(-0.688673,1.115795,'.r');plot(0.066393,1.632893,'.r');plot(0.127843,1.749704,'.r');plot(0.089061,1.644514,'.r');plot(-0.017094,1.504974,'.r');plot(-1.258984,0.878696,'.r');plot(-0.169894,1.419298,'.r');plot(0.488910,1.937009,'.r');plot(0.221421,1.691382,'.r');plot(-0.723821,1.122727,'.r');plot(4.282125,0.769501,'.r');plot(0.482101,1.925270,'.r');plot(-0.119354,1.510824,'.r');plot(0.292322,1.866774,'.r');plot(-0.087002,1.456176,'.r');plot(1.037535,2.276561,'.r');plot(0.474692,1.931916,'.r');plot(0.858767,2.234528,'.r');plot(0.431894,1.970679,'.r');plot(0.081717,1.696380,'.r');plot(2.090552,2.371787,'.r');plot(2.121853,2.329702,'.r');plot(-0.515263,1.248090,'.r');plot(-2.751174,1.252272,'.r');plot(0.613840,2.124037,'.r');plot(0.839380,2.264603,'.r');plot(0.364923,1.899485,'.r');plot(-1.079461,0.935827,'.r');plot(2.757878,1.858419,'.r');plot(-2.880318,1.378031,'.r');plot(-1.327578,0.831457,'.r');plot(1.959803,2.368596,'.r');plot(-0.529403,1.185190,'.r');plot(0.059767,1.658096,'.r');plot(-0.365704,1.282503,'.r');plot(-0.644776,1.162790,'.r');plot(-0.121129,1.511873,'.r');plot(0.449141,1.949903,'.r');plot(-0.722704,1.123392,'.r');plot(0.023372,1.686659,'.r');plot(-0.097842,1.545206,'.r');plot(0.615130,2.124882,'.r');plot(0.099972,1.675844,'.r');plot(0.059412,1.656377,'.r');plot(-0.641118,1.159812,'.r');plot(1.234993,2.341605,'.r');plot(0.178527,1.805185,'.r');plot(-0.060576,1.601291,'.r');plot(-0.357113,1.296785,'.r');plot(0.677474,2.087687,'.r');plot(-2.891697,1.390279,'.r');plot(0.611940,2.122321,'.r');plot(-0.617770,1.142221,'.r');plot(2.343181,2.166559,'.r');plot(-0.103836,1.499236,'.r');plot(0.686508,2.022538,'.r');plot(-0.365991,1.282940,'.r');plot(-0.185639,1.498682,'.r');plot(1.299771,2.290490,'.r');plot(-0.979061,0.948499,'.r');plot(-0.214536,1.449049,'.r');plot(3.671909,1.213682,'.r');plot(2.466408,2.193506,'.r');plot(-0.666607,1.150337,'.r');plot(0.362355,1.920452,'.r');plot(0.393991,1.924975,'.r');plot(-0.016254,1.521455,'.r');plot(-0.729135,1.116869,'.r');plot(0.274373,1.884859,'.r');plot(2.130274,2.317232,'.r');plot(-0.114153,1.488077,'.r');plot(-0.193310,1.483711,'.r');plot(-1.895133,0.876586,'.r');plot(0.487912,1.934115,'.r');plot(-0.185760,1.499159,'.r');plot(1.263807,2.325681,'.r');plot(-0.520825,1.228200,'.r');plot(0.541879,2.042002,'.r');plot(-0.327978,1.306699,'.r');plot(-1.139631,0.909784,'.r');plot(0.064150,1.645506,'.r');plot(0.010999,1.658717,'.r');plot(1.022607,2.292656,'.r');plot(-0.638028,1.156602,'.r');plot(0.334584,1.784679,'.r');plot(0.007852,1.606818,'.r');plot(0.199318,1.754732,'.r');plot(-1.539802,0.835283,'.r');plot(-1.038746,0.950420,'.r');plot(-0.278518,1.426859,'.r');plot(-2.097435,0.897231,'.r');plot(-0.157592,1.436367,'.r');plot(0.743503,2.242845,'.r');plot(-1.813762,0.831806,'.r');plot(-0.231850,1.430273,'.r');plot(0.167133,1.795118,'.r');plot(-1.099332,0.930742,'.r');plot(-1.078497,0.936069,'.r');plot(-0.753986,1.044258,'.r');plot(-0.133818,1.492138,'.r');plot(3.202622,1.619086,'.r');plot(0.843020,2.263717,'.r');plot(0.864505,2.221263,'.r');plot(-0.105419,1.484035,'.r');plot(-0.433258,1.275222,'.r');plot(-0.189870,1.502400,'.r');plot(0.475735,1.930100,'.r');plot(-0.581244,1.249747,'.r');plot(-0.844419,1.026355,'.r');plot(-0.726312,1.120547,'.r');plot(-0.366370,1.283604,'.r');plot(0.301544,1.867935,'.r');plot(-3.554375,1.860798,'.r');plot(-0.661759,1.157573,'.r');plot(0.275458,1.879906,'.r');plot(0.210202,1.727819,'.r');plot(-0.277100,1.437044,'.r');plot(-0.064210,1.539556,'.r');plot(-0.397302,1.293626,'.r');plot(-0.117891,1.507084,'.r');plot(-0.266000,1.457031,'.r');plot(-1.075974,0.936722,'.r');plot(1.116965,2.267334,'.r');plot(-0.071340,1.504631,'.r');plot(-1.513895,0.843309,'.r');plot(0.458578,1.955491,'.r');plot(-0.901854,1.033710,'.r');plot(0.480234,1.925314,'.r');plot(0.064706,1.641670,'.r');plot(-0.196993,1.449687,'.r');plot(0.021401,1.634164,'.r');plot(1.438465,2.241182,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

%axis([-5 5 0 2.5])

t = title('$t = 0.5$, $q=2.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);



==> images/yi/plot1Dq_4_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 4.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
%y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(2.398642,2.224008,'.r');

l=legend('$y_{25}$','$\bar{y}_{25}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(-0.459987,1.279263,'.r');plot(-0.320102,1.330055,'.r');plot(0.093914,1.689445,'.r');plot(-0.119290,1.510913,'.r');plot(-3.818327,2.528171,'.r');plot(-0.543852,1.152298,'.r');plot(-1.075167,0.937330,'.r');plot(1.497029,2.201757,'.r');plot(-0.040403,1.571466,'.r');plot(0.294590,1.868991,'.r');plot(-0.457494,1.270572,'.r');plot(-0.459386,1.277306,'.r');plot(1.925937,2.329840,'.r');plot(0.610196,2.119838,'.r');plot(-0.380931,1.330679,'.r');plot(0.609406,2.118571,'.r');plot(-0.002844,1.643331,'.r');plot(-0.487663,1.237264,'.r');plot(-0.375979,1.317718,'.r');plot(0.323278,1.805595,'.r');plot(-2.000649,0.880438,'.r');plot(-0.688437,1.115706,'.r');plot(1.114845,2.265316,'.r');plot(-0.049017,1.527560,'.r');plot(0.067641,1.632070,'.r');plot(-0.227833,1.429528,'.r');plot(0.518341,2.043801,'.r');plot(0.313668,1.847519,'.r');plot(-0.533717,1.165667,'.r');plot(-0.590664,1.217838,'.r');plot(-0.511981,1.254711,'.r');plot(-0.029757,1.582908,'.r');plot(0.161534,1.679807,'.r');plot(0.954518,2.300747,'.r');plot(0.245203,1.756479,'.r');plot(-0.090686,1.473661,'.r');plot(-0.101975,1.519498,'.r');plot(2.173669,2.242583,'.r');plot(0.193053,1.623802,'.r');plot(1.267485,2.327248,'.r');plot(-0.395616,1.298715,'.r');plot(-0.038121,1.541240,'.r');plot(-0.004704,1.666645,'.r');plot(-0.417384,1.317602,'.r');plot(0.454733,1.953349,'.r');plot(-0.654564,1.163922,'.r');plot(-0.217806,1.455411,'.r');plot(0.710643,2.001251,'.r');plot(0.192494,1.614281,'.r');plot(-0.208366,1.415990,'.r');plot(0.513849,2.038261,'.r');plot(-2.098510,0.851510,'.r');plot(0.181071,1.734305,'.r');plot(0.805075,2.115579,'.r');plot(1.174660,2.340996,'.r');plot(-0.000353,1.603164,'.r');plot(-0.668478,1.148541,'.r');plot(-0.219825,1.453376,'.r');plot(0.516939,2.042663,'.r');plot(0.142837,1.753065,'.r');plot(-2.990112,1.674896,'.r');plot(0.106293,1.618592,'.r');plot(-0.508819,1.256056,'.r');plot(1.560039,2.218044,'.r');plot(0.145348,1.740646,'.r');plot(-0.427648,1.303148,'.r');plot(0.659926,2.163821,'.r');plot(-0.476853,1.270288,'.r');plot(0.119270,1.703630,'.r');plot(-0.415276,1.313583,'.r');plot(0.936009,2.303173,'.r');plot(0.166775,1.786520,'.r');plot(-0.532586,1.170094,'.r');plot(0.012275,1.665803,'.r');plot(-0.317119,1.353488,'.r');plot(-0.141514,1.529849,'.r');plot(-0.070585,1.495022,'.r');plot(-0.630083,1.147104,'.r');plot(0.159894,1.661272,'.r');plot(-0.483759,1.246238,'.r');plot(-0.652116,1.164362,'.r');plot(-0.191620,1.495094,'.r');plot(-0.361264,1.283500,'.r');plot(0.111721,1.641502,'.r');plot(0.037998,1.617647,'.r');plot(0.696189,1.976091,'.r');plot(0.113239,1.655662,'.r');plot(0.103680,1.634891,'.r');plot(0.430399,1.976410,'.r');plot(-2.279624,1.109231,'.r');plot(0.362867,1.917419,'.r');plot(-0.191467,1.495925,'.r');plot(0.499232,1.981802,'.r');plot(0.176375,1.851731,'.r');plot(0.280693,1.861306,'.r');plot(0.200560,1.774440,'.r');plot(-1.866438,0.896501,'.r');plot(0.190680,1.591846,'.r');plot(-0.335383,1.330986,'.r');plot(-0.000376,1.603540,'.r');plot(0.102414,1.648144,'.r');plot(0.209281,1.742322,'.r');plot(-0.526829,1.197916,'.r');plot(-0.076833,1.578701,'.r');plot(-0.820866,1.061537,'.r');plot(-0.008664,1.677079,'.r');plot(-0.107181,1.472350,'.r');plot(-0.996556,0.956838,'.r');plot(0.141023,1.759695,'.r');plot(-0.492604,1.234165,'.r');plot(1.579188,2.255495,'.r');plot(0.681115,2.062671,'.r');plot(0.359947,1.936380,'.r');plot(0.035065,1.643617,'.r');plot(0.320292,1.820648,'.r');plot(-0.301476,1.432304,'.r');plot(0.891613,2.213409,'.r');plot(-0.133024,1.490426,'.r');plot(-0.263756,1.447316,'.r');plot(0.088511,1.641150,'.r');plot(-0.042247,1.587174,'.r');plot(-0.836929,1.037693,'.r');plot(0.042343,1.660129,'.r');plot(1.626872,2.381782,'.r');plot(0.503762,2.004145,'.r');plot(0.397650,1.958176,'.r');plot(-0.327708,1.306595,'.r');plot(0.081312,1.702939,'.r');plot(-1.547447,0.828483,'.r');plot(0.519143,2.044241,'.r');plot(-0.100680,1.532071,'.r');plot(-0.540805,1.150837,'.r');plot(-0.162253,1.411969,'.r');plot(0.067082,1.631833,'.r');plot(-0.234290,1.436569,'.r');plot(-1.024391,0.953134,'.r');plot(-0.015224,1.545832,'.r');plot(0.368860,1.865394,'.r');plot(0.560984,2.043589,'.r');plot(0.978419,2.294768,'.r');plot(-2.190753,0.971859,'.r');plot(0.445873,1.948486,'.r');plot(0.361241,1.928945,'.r');plot(-0.001609,1.623992,'.r');plot(0.265478,1.894831,'.r');plot(1.147886,2.320738,'.r');plot(0.108989,1.621837,'.r');plot(-2.278860,1.108414,'.r');plot(-0.359178,1.288951,'.r');plot(-0.428392,1.299931,'.r');plot(-0.193386,1.483065,'.r');plot(0.026119,1.762680,'.r');plot(-0.318177,1.344561,'.r');plot(1.365040,2.242551,'.r');plot(-0.374873,1.313468,'.r');plot(0.018724,1.607943,'.r');plot(-0.354559,1.309495,'.r');plot(0.066267,1.633599,'.r');plot(0.681736,2.058153,'.r');plot(-0.491077,1.234107,'.r');plot(-0.058919,1.607120,'.r');plot(-0.266348,1.458347,'.r');plot(0.588616,2.058887,'.r');plot(0.074523,1.715790,'.r');plot(-0.025861,1.582280,'.r');plot(-0.698275,1.112168,'.r');plot(-0.864608,1.008115,'.r');plot(-0.615051,1.145209,'.r');plot(0.049359,1.624290,'.r');plot(-0.053700,1.541399,'.r');plot(-0.361272,1.283485,'.r');plot(0.785611,2.059031,'.r');plot(0.373137,1.834337,'.r');plot(-0.839387,1.033030,'.r');plot(-0.244922,1.451048,'.r');plot(0.243527,1.776799,'.r');plot(-0.058633,1.606332,'.r');plot(0.128237,1.751395,'.r');plot(0.515924,2.041518,'.r');plot(-1.391088,0.857919,'.r');plot(1.132206,2.296947,'.r');plot(-0.872084,1.012429,'.r');plot(-0.500979,1.245790,'.r');plot(-0.013265,1.597793,'.r');plot(0.311809,1.852641,'.r');plot(-1.114214,0.931244,'.r');plot(0.766829,2.150373,'.r');plot(-0.360865,1.284308,'.r');plot(-1.210959,0.887926,'.r');plot(-0.097086,1.544150,'.r');plot(0.388479,1.873683,'.r');plot(-0.156409,1.447182,'.r');plot(1.215376,2.342016,'.r');plot(0.022755,1.668436,'.r');plot(0.326494,1.790775,'.r');plot(0.053921,1.604208,'.r');plot(-0.209535,1.422280,'.r');plot(0.383620,1.836815,'.r');plot(-0.198520,1.435377,'.r');plot(0.370781,1.849861,'.r');plot(-1.111824,0.932586,'.r');plot(-0.478873,1.262911,'.r');plot(-0.192483,1.489749,'.r');plot(-0.291283,1.384596,'.r');plot(-0.398085,1.291836,'.r');plot(0.363531,1.912154,'.r');plot(-0.728745,1.118950,'.r');plot(-0.030151,1.578119,'.r');plot(1.883444,2.269922,'.r');plot(-0.464014,1.288950,'.r');plot(0.656844,2.165206,'.r');plot(0.655834,2.164997,'.r');plot(-0.112741,1.479697,'.r');plot(0.004985,1.565610,'.r');plot(0.009758,1.641984,'.r');plot(1.280158,2.317138,'.r');plot(0.010913,1.657604,'.r');plot(-2.165414,0.928698,'.r');plot(-0.525629,1.204260,'.r');plot(-1.231021,0.894561,'.r');plot(0.248331,1.735266,'.r');plot(-1.232675,0.894755,'.r');plot(-0.442803,1.239005,'.r');plot(0.935543,2.302956,'.r');plot(-0.236962,1.445449,'.r');plot(-0.268749,1.464361,'.r');plot(0.063835,1.648088,'.r');plot(-0.051478,1.519847,'.r');plot(-3.620687,1.950750,'.r');plot(-4.676516,1.930574,'.r');plot(2.030087,2.436883,'.r');plot(0.465523,1.949602,'.r');plot(1.899566,2.289263,'.r');plot(-0.225635,1.434733,'.r');plot(-1.378204,0.846253,'.r');plot(-0.005134,1.670664,'.r');plot(-0.285254,1.385142,'.r');plot(0.121656,1.716758,'.r');plot(0.732019,2.186856,'.r');plot(0.207004,1.774969,'.r');plot(-0.121361,1.511887,'.r');plot(-0.845585,1.022031,'.r');plot(-0.643831,1.160989,'.r');plot(0.115374,1.675339,'.r');plot(0.648400,2.156221,'.r');plot(-0.265438,1.454852,'.r');plot(-0.583063,1.244360,'.r');plot(-0.850582,1.014909,'.r');plot(-0.370403,1.295336,'.r');plot(0.592412,2.070493,'.r');plot(0.455205,1.953601,'.r');plot(1.114757,2.265156,'.r');plot(-0.996137,0.956743,'.r');plot(-0.123325,1.508611,'.r');plot(1.143507,2.314900,'.r');plot(-0.174375,1.434278,'.r');plot(-0.189745,1.502618,'.r');plot(0.083601,1.668088,'.r');plot(-0.419536,1.319580,'.r');plot(0.537512,2.040063,'.r');plot(3.331584,1.763574,'.r');plot(0.075730,1.729217,'.r');plot(2.350621,2.189155,'.r');plot(4.958946,1.932782,'.r');plot(-0.511050,1.255545,'.r');plot(0.147528,1.725854,'.r');plot(-0.278571,1.426459,'.r');plot(-0.181989,1.478269,'.r');plot(-0.058203,1.604183,'.r');plot(-0.048911,1.528596,'.r');plot(0.809280,2.142001,'.r');plot(-0.268063,1.463199,'.r');plot(0.171095,1.866509,'.r');plot(0.383775,1.837731,'.r');plot(0.201059,1.780574,'.r');plot(-0.699702,1.112567,'.r');plot(-0.647423,1.163284,'.r');plot(1.242564,2.338196,'.r');plot(0.651915,2.161664,'.r');plot(2.555884,2.196363,'.r');plot(-0.240802,1.454257,'.r');plot(-0.182938,1.484378,'.r');plot(0.103306,1.638545,'.r');plot(1.840660,2.254654,'.r');plot(-0.032168,1.548852,'.r');plot(0.100837,1.666501,'.r');plot(0.224590,1.752480,'.r');plot(0.976127,2.294609,'.r');plot(0.042213,1.658829,'.r');plot(-0.268581,1.464122,'.r');plot(-0.175595,1.439680,'.r');plot(-0.665810,1.152930,'.r');plot(1.371353,2.242088,'.r');plot(-0.348928,1.337760,'.r');plot(-0.127790,1.494748,'.r');plot(-0.693419,1.112469,'.r');plot(0.463095,1.952457,'.r');plot(0.197814,1.726048,'.r');plot(0.423167,2.002111,'.r');plot(0.082269,1.688190,'.r');plot(-0.215816,1.452967,'.r');plot(-0.905375,1.035923,'.r');plot(-0.044523,1.582590,'.r');plot(0.186041,1.610474,'.r');plot(-0.111156,1.472018,'.r');plot(0.406517,2.011261,'.r');plot(0.378163,1.820023,'.r');plot(-0.170798,1.421766,'.r');plot(1.096076,2.237419,'.r');plot(-0.191214,1.497217,'.r');plot(-0.025181,1.572344,'.r');plot(0.250332,1.735546,'.r');plot(-0.473580,1.281046,'.r');plot(0.459632,1.954423,'.r');plot(0.329488,1.781712,'.r');plot(0.850401,2.254307,'.r');plot(0.088695,1.642027,'.r');plot(-1.391655,0.858398,'.r');plot(-0.144382,1.537814,'.r');plot(-0.831175,1.048276,'.r');plot(-0.767281,1.010048,'.r');plot(-0.159484,1.423008,'.r');plot(-0.432925,1.277231,'.r');plot(0.041019,1.645005,'.r');plot(-0.005506,1.673646,'.r');plot(-0.853897,1.011427,'.r');plot(-0.118490,1.509122,'.r');plot(-0.302974,1.435232,'.r');plot(2.952658,1.695427,'.r');plot(0.175601,1.863276,'.r');plot(-0.619020,1.142659,'.r');plot(0.070872,1.658920,'.r');plot(0.309534,1.857696,'.r');plot(0.007347,1.597580,'.r');plot(0.035531,1.635141,'.r');plot(0.042438,1.661044,'.r');plot(2.382580,2.212802,'.r');plot(-2.171696,0.939021,'.r');plot(-1.697738,0.813452,'.r');plot(0.859971,2.230736,'.r');plot(0.240704,1.818116,'.r');plot(-2.862156,1.570559,'.r');plot(0.399411,1.972073,'.r');plot(-0.187746,1.504024,'.r');plot(-0.183085,1.485296,'.r');plot(1.211846,2.342322,'.r');plot(0.493964,1.956163,'.r');plot(0.764612,2.166000,'.r');plot(1.848272,2.252839,'.r');plot(0.626732,2.128577,'.r');plot(0.301557,1.868680,'.r');plot(0.800272,2.089155,'.r');plot(-0.019458,1.485260,'.r');plot(0.991553,2.298219,'.r');plot(0.524792,2.044085,'.r');plot(-1.103146,0.936112,'.r');plot(1.872407,2.260398,'.r');plot(0.375279,1.824783,'.r');plot(-0.026422,1.588505,'.r');plot(1.200726,2.343131,'.r');plot(-0.221717,1.448299,'.r');plot(0.147405,1.726798,'.r');plot(0.432521,1.969331,'.r');plot(1.588958,2.279209,'.r');plot(-0.606801,1.159778,'.r');plot(-0.225004,1.436752,'.r');plot(-0.100820,1.530841,'.r');plot(-0.235296,1.439871,'.r');plot(-0.616082,1.144284,'.r');plot(-0.061787,1.586002,'.r');plot(-0.492975,1.234307,'.r');plot(0.058373,1.648602,'.r');plot(-0.569020,1.249587,'.r');plot(1.226769,2.340869,'.r');plot(0.231844,1.874325,'.r');plot(0.104970,1.624600,'.r');plot(-0.495708,1.236728,'.r');plot(0.078775,1.732202,'.r');plot(-0.044335,1.584004,'.r');plot(1.848111,2.252860,'.r');plot(-1.111761,0.932619,'.r');plot(-0.338442,1.342680,'.r');plot(-0.165709,1.410633,'.r');plot(-0.127218,1.496467,'.r');plot(-0.151556,1.499054,'.r');plot(0.165641,1.760288,'.r');plot(-0.114215,1.488445,'.r');plot(2.826885,1.752384,'.r');plot(0.417660,2.017078,'.r');plot(-0.551711,1.175619,'.r');plot(-3.215738,1.525490,'.r');plot(0.840681,2.266834,'.r');plot(-0.359977,1.286510,'.r');plot(2.170887,2.247050,'.r');plot(0.579071,2.040016,'.r');plot(3.947504,0.897099,'.r');plot(-1.416631,0.873193,'.r');plot(-0.407401,1.292278,'.r');plot(-0.360612,1.284880,'.r');plot(0.373560,1.832073,'.r');plot(0.376826,1.821025,'.r');plot(0.030813,1.754539,'.r');plot(0.565155,2.041027,'.r');plot(0.714525,2.028585,'.r');plot(-0.165093,1.410102,'.r');plot(-0.538715,1.152635,'.r');plot(-0.005118,1.670516,'.r');plot(-0.837379,1.036837,'.r');plot(-0.070915,1.498933,'.r');plot(0.006008,1.576250,'.r');plot(0.271638,1.896852,'.r');plot(0.055100,1.613482,'.r');plot(-0.261874,1.438325,'.r');plot(0.197999,1.729928,'.r');plot(0.199517,1.758696,'.r');plot(0.470499,1.940917,'.r');plot(0.424474,1.997658,'.r');plot(0.341655,1.837047,'.r');plot(-0.556133,1.196546,'.r');plot(-0.113299,1.482919,'.r');plot(0.239180,1.840227,'.r');plot(0.030006,1.770758,'.r');plot(-0.027770,1.594962,'.r');plot(1.414119,2.249421,'.r');plot(-0.255440,1.420776,'.r');plot(2.303507,2.161873,'.r');plot(1.302528,2.293027,'.r');plot(-3.850333,2.614243,'.r');plot(-0.595058,1.200082,'.r');plot(-0.007680,1.680695,'.r');plot(0.017407,1.615892,'.r');plot(0.794374,2.066178,'.r');plot(0.084118,1.661097,'.r');plot(-0.666823,1.151322,'.r');plot(0.145685,1.738626,'.r');plot(0.555235,2.045400,'.r');plot(0.589243,2.060692,'.r');plot(3.297617,1.781168,'.r');plot(0.296607,1.870140,'.r');plot(1.490226,2.207426,'.r');plot(0.610795,2.120727,'.r');plot(0.440148,1.951704,'.r');plot(-1.029414,0.950671,'.r');plot(-0.599927,1.181260,'.r');plot(-0.946492,0.970902,'.r');plot(0.175326,1.866642,'.r');plot(0.102469,1.647522,'.r');plot(0.204815,1.793384,'.r');plot(-0.053734,1.541897,'.r');plot(0.032859,1.699414,'.r');plot(-1.153705,0.895120,'.r');plot(2.638452,2.066406,'.r');plot(-0.189430,1.503294,'.r');plot(0.023749,1.698055,'.r');plot(0.677392,2.089310,'.r');plot(0.372388,1.838763,'.r');plot(-0.647799,1.163456,'.r');plot(0.782179,2.066048,'.r');plot(-0.363664,1.281132,'.r');plot(-1.012306,0.957227,'.r');plot(-2.514026,1.052274,'.r');plot(-4.616741,2.122156,'.r');plot(-0.316110,1.362404,'.r');plot(-0.140019,1.522278,'.r');plot(-0.326369,1.306399,'.r');plot(-0.074881,1.561239,'.r');plot(-0.294721,1.399968,'.r');plot(-0.136920,1.504829,'.r');plot(-0.069642,1.486832,'.r');plot(0.225272,1.767000,'.r');plot(0.072192,1.679402,'.r');plot(0.546610,2.043248,'.r');plot(0.244681,1.762264,'.r');plot(-0.059866,1.605883,'.r');plot(-0.148965,1.522396,'.r');plot(-0.076270,1.575681,'.r');plot(-0.069084,1.484396,'.r');plot(-0.400544,1.287620,'.r');plot(0.136218,1.769791,'.r');plot(0.016943,1.621019,'.r');plot(0.945217,2.304042,'.r');plot(-0.006574,1.679484,'.r');plot(-0.571647,1.254348,'.r');plot(-0.558843,1.210050,'.r');plot(0.060191,1.659519,'.r');plot(0.209274,1.742436,'.r');plot(-1.988050,0.891187,'.r');plot(0.029090,1.782584,'.r');plot(-3.162678,1.570280,'.r');plot(-0.240428,1.453832,'.r');plot(-0.114079,1.487616,'.r');plot(-0.286264,1.382098,'.r');plot(-0.618288,1.142930,'.r');plot(1.743292,2.414303,'.r');plot(0.594189,2.076323,'.r');plot(0.414970,2.020973,'.r');plot(-0.035663,1.522118,'.r');plot(0.388636,1.875085,'.r');plot(1.011826,2.301708,'.r');plot(-0.274085,1.455078,'.r');plot(0.056270,1.626034,'.r');plot(0.577671,2.038800,'.r');plot(-0.067695,1.486974,'.r');plot(0.217124,1.655192,'.r');plot(-0.908010,1.034535,'.r');plot(3.979096,0.875487,'.r');plot(-1.489474,0.839177,'.r');plot(0.003348,1.561756,'.r');plot(0.314621,1.844487,'.r');plot(0.592990,2.072371,'.r');plot(3.736596,1.163823,'.r');plot(0.330923,1.779966,'.r');plot(-0.227618,1.429880,'.r');plot(-0.423823,1.315591,'.r');plot(0.026868,1.775940,'.r');plot(-0.313690,1.384301,'.r');plot(-0.269249,1.464891,'.r');plot(-0.208066,1.414533,'.r');plot(0.506396,2.015728,'.r');plot(-0.090458,1.471022,'.r');plot(0.296980,1.870235,'.r');plot(0.432086,1.970730,'.r');plot(-0.836287,1.038913,'.r');plot(0.012933,1.665257,'.r');plot(-1.632327,0.856747,'.r');plot(-0.310400,1.411303,'.r');plot(-0.386130,1.328980,'.r');plot(0.020540,1.619223,'.r');plot(0.316887,1.836103,'.r');plot(-0.786095,1.016780,'.r');plot(0.385675,1.850537,'.r');plot(-0.199243,1.429134,'.r');plot(-0.669192,1.147289,'.r');plot(-0.215495,1.452141,'.r');plot(0.128080,1.750607,'.r');plot(1.223788,2.341204,'.r');plot(0.078869,1.731553,'.r');plot(0.715900,2.039796,'.r');plot(-1.297701,0.843639,'.r');plot(0.082766,1.680473,'.r');plot(1.277361,2.319638,'.r');plot(0.061785,1.659177,'.r');plot(-0.398966,1.289987,'.r');plot(-1.343402,0.821304,'.r');plot(0.607975,2.115985,'.r');plot(0.873275,2.204556,'.r');plot(-0.422440,1.318088,'.r');plot(-0.072696,1.526229,'.r');plot(-0.194640,1.472320,'.r');plot(-3.342468,1.487400,'.r');plot(0.106184,1.618895,'.r');plot(0.147141,1.728779,'.r');plot(-0.151614,1.498444,'.r');plot(0.400096,1.977077,'.r');plot(-0.309108,1.419837,'.r');plot(1.583061,2.264587,'.r');plot(-0.119138,1.510634,'.r');plot(0.429150,1.980817,'.r');plot(0.063563,1.649943,'.r');plot(-0.587146,1.231251,'.r');plot(1.445092,2.244029,'.r');plot(-1.367767,0.836703,'.r');plot(-0.228834,1.428390,'.r');plot(0.393946,1.925124,'.r');plot(0.298232,1.870288,'.r');plot(-0.085015,1.474334,'.r');plot(0.102353,1.648833,'.r');plot(-2.391677,1.129958,'.r');plot(-0.187698,1.503976,'.r');plot(-0.386236,1.328781,'.r');plot(0.020534,1.619144,'.r');plot(-2.814111,1.483981,'.r');plot(-0.189175,1.503716,'.r');plot(-2.835723,1.525479,'.r');plot(-1.084939,0.937835,'.r');plot(0.077082,1.736441,'.r');plot(1.609154,2.333683,'.r');plot(3.123500,1.764441,'.r');plot(-2.375148,1.137881,'.r');plot(-1.410818,0.871072,'.r');plot(-1.661854,0.842688,'.r');plot(2.302766,2.161626,'.r');plot(-0.259045,1.426773,'.r');plot(0.359566,1.938225,'.r');plot(0.135434,1.770193,'.r');plot(0.257729,1.811295,'.r');plot(-0.169091,1.417076,'.r');plot(-0.422174,1.318434,'.r');plot(0.964023,2.296677,'.r');plot(-4.775222,1.612347,'.r');plot(-0.062028,1.582117,'.r');plot(0.035654,1.633156,'.r');plot(-0.008428,1.678376,'.r');plot(0.388259,1.871726,'.r');plot(0.194181,1.645777,'.r');plot(-1.377588,0.845676,'.r');plot(-0.265863,1.456550,'.r');plot(-0.014559,1.563273,'.r');plot(1.603958,2.319299,'.r');plot(-1.101419,0.936571,'.r');plot(-0.438877,1.249259,'.r');plot(-0.442568,1.239365,'.r');plot(-0.587309,1.230663,'.r');plot(-0.361066,1.283885,'.r');plot(1.089377,2.231896,'.r');plot(-0.770950,1.006116,'.r');plot(0.161403,1.677989,'.r');plot(3.046163,1.725411,'.r');plot(-0.919890,1.020579,'.r');plot(-0.065922,1.507425,'.r');plot(-1.041425,0.944422,'.r');plot(0.143003,1.752372,'.r');plot(-0.075349,1.567097,'.r');plot(-4.864174,1.337374,'.r');plot(0.437235,1.956695,'.r');plot(0.123745,1.727638,'.r');plot(-1.163548,0.887285,'.r');plot(0.028939,1.783762,'.r');plot(4.170365,0.860656,'.r');plot(3.406764,1.698039,'.r');plot(0.673783,2.113063,'.r');plot(-0.283063,1.395442,'.r');plot(0.389982,1.887437,'.r');plot(-0.001012,1.614089,'.r');plot(0.083845,1.664703,'.r');plot(0.482901,1.926618,'.r');plot(-2.131834,0.880967,'.r');plot(0.681607,2.059090,'.r');plot(0.736115,2.215304,'.r');plot(-0.608383,1.155982,'.r');plot(0.114654,1.668922,'.r');plot(-0.588924,1.224639,'.r');plot(-1.178423,0.880816,'.r');plot(1.068345,2.235381,'.r');plot(0.240755,1.817347,'.r');plot(0.286297,1.858305,'.r');plot(2.578094,2.167379,'.r');plot(0.534750,2.040149,'.r');plot(-2.322827,1.140036,'.r');plot(0.003310,1.561863,'.r');plot(-0.230484,1.428442,'.r');plot(0.338061,1.804752,'.r');plot(-0.141319,1.528955,'.r');plot(-0.057950,1.602398,'.r');plot(0.154773,1.661358,'.r');plot(1.117007,2.269232,'.r');plot(-0.065877,1.508155,'.r');plot(-0.813203,1.062869,'.r');plot(-0.717347,1.123992,'.r');plot(-0.102193,1.517174,'.r');plot(-0.209475,1.421940,'.r');plot(-1.537655,0.825772,'.r');plot(0.418530,2.015261,'.r');plot(0.372728,1.836690,'.r');plot(1.308212,2.286289,'.r');plot(0.032223,1.717616,'.r');plot(-0.024063,1.551847,'.r');plot(-0.232420,1.431415,'.r');plot(-0.114074,1.487586,'.r');plot(1.805871,2.288736,'.r');plot(0.018999,1.607852,'.r');plot(0.242218,1.795397,'.r');plot(2.191777,2.215543,'.r');plot(-0.114462,1.489945,'.r');plot(0.683951,2.042157,'.r');plot(-0.620761,1.142354,'.r');plot(0.374170,1.829126,'.r');plot(-1.631517,0.856915,'.r');plot(0.130954,1.763053,'.r');plot(-0.390900,1.315397,'.r');plot(-0.074446,1.555061,'.r');plot(0.182010,1.706827,'.r');plot(-1.487017,0.840910,'.r');plot(0.224635,1.753441,'.r');plot(-0.130520,1.489340,'.r');plot(-0.001907,1.628832,'.r');plot(-0.117314,1.505079,'.r');plot(-0.768318,1.008658,'.r');plot(-0.724095,1.123427,'.r');plot(-0.497151,1.238812,'.r');plot(-0.187868,1.504130,'.r');plot(-0.987842,0.954399,'.r');plot(0.375952,1.822810,'.r');plot(0.012961,1.665171,'.r');plot(-1.160677,0.889319,'.r');plot(2.256636,2.159566,'.r');plot(-2.106549,0.856682,'.r');plot(-0.217350,1.455260,'.r');plot(0.267754,1.901976,'.r');plot(0.159302,1.656952,'.r');plot(-0.632966,1.149980,'.r');plot(0.486182,1.930588,'.r');plot(-0.165388,1.410323,'.r');plot(-0.527602,1.193863,'.r');plot(0.069298,1.640596,'.r');plot(-0.831493,1.047725,'.r');plot(-0.181395,1.474322,'.r');plot(-0.589213,1.223528,'.r');plot(-1.128469,0.920204,'.r');plot(0.505749,2.013025,'.r');plot(0.404739,2.004196,'.r');plot(-0.779148,1.007082,'.r');plot(-0.557825,1.204999,'.r');plot(-0.186611,1.501917,'.r');plot(0.464061,1.951459,'.r');plot(0.222453,1.709682,'.r');plot(-0.389261,1.320925,'.r');plot(0.344769,1.870413,'.r');plot(-0.195708,1.462265,'.r');plot(-0.228036,1.429227,'.r');plot(-0.137979,1.510642,'.r');plot(0.101718,1.656182,'.r');plot(2.154596,2.274592,'.r');plot(0.362510,1.920132,'.r');plot(-0.444075,1.237659,'.r');plot(2.606304,2.123491,'.r');plot(-0.234829,1.438311,'.r');plot(0.127829,1.749334,'.r');plot(0.382483,1.830761,'.r');plot(0.104120,1.630948,'.r');plot(2.257466,2.159315,'.r');plot(0.783725,2.062209,'.r');plot(-0.298765,1.421774,'.r');plot(0.261166,1.857323,'.r');plot(1.082937,2.229537,'.r');plot(0.857469,2.237176,'.r');plot(0.220418,1.677588,'.r');plot(1.419397,2.249788,'.r');plot(-1.513286,0.826937,'.r');plot(-0.786186,1.016946,'.r');plot(-0.150915,1.505514,'.r');plot(0.519162,2.044250,'.r');plot(0.066441,1.633032,'.r');plot(0.134613,1.770125,'.r');plot(0.455303,1.953650,'.r');plot(-0.296540,1.410017,'.r');plot(-0.033902,1.528244,'.r');plot(-1.163609,0.887244,'.r');plot(-1.023285,0.953632,'.r');plot(-0.103900,1.498683,'.r');plot(1.730234,2.438240,'.r');plot(0.447215,1.948790,'.r');plot(-1.112102,0.932438,'.r');plot(-0.315966,1.363698,'.r');plot(0.671780,2.124776,'.r');plot(0.885771,2.204578,'.r');plot(0.382099,1.828996,'.r');plot(0.218880,1.662014,'.r');plot(0.332769,1.780818,'.r');plot(0.055630,1.618909,'.r');plot(0.185391,1.622039,'.r');plot(-2.862372,1.570901,'.r');plot(-0.663872,1.155773,'.r');plot(0.141368,1.758560,'.r');plot(0.127891,1.749649,'.r');plot(-0.849683,1.016036,'.r');plot(0.189017,1.585166,'.r');plot(-0.047232,1.549502,'.r');plot(0.054720,1.610005,'.r');plot(1.385988,2.243634,'.r');plot(-0.617171,1.143511,'.r');plot(0.637613,2.137022,'.r');plot(-0.272731,1.460528,'.r');plot(1.202312,2.343039,'.r');plot(1.286667,2.310787,'.r');plot(0.719607,2.072875,'.r');plot(-0.033385,1.533197,'.r');plot(0.098834,1.687134,'.r');plot(0.181369,1.725550,'.r');plot(-0.444173,1.237597,'.r');plot(-0.417615,1.317927,'.r');plot(-0.142477,1.533711,'.r');plot(0.862728,2.223880,'.r');plot(-0.428989,1.297202,'.r');plot(0.027279,1.781008,'.r');plot(-2.065821,0.843848,'.r');plot(1.860294,2.254161,'.r');plot(1.059120,2.246007,'.r');plot(-0.379785,1.328814,'.r');plot(0.042632,1.662828,'.r');plot(-0.353844,1.313268,'.r');plot(0.270591,1.899924,'.r');plot(0.227870,1.820180,'.r');plot(0.132524,1.767463,'.r');plot(3.797357,1.068337,'.r');plot(0.064554,1.643092,'.r');plot(-4.690331,1.885921,'.r');plot(-0.157800,1.434811,'.r');plot(0.750089,2.241884,'.r');plot(0.405495,2.007426,'.r');plot(0.053465,1.602010,'.r');plot(-0.286644,1.381258,'.r');plot(2.298831,2.160278,'.r');plot(-0.144914,1.537945,'.r');plot(-0.883301,1.024369,'.r');plot(-0.731186,1.115103,'.r');plot(-0.030961,1.566835,'.r');plot(-0.797371,1.040634,'.r');plot(-0.579726,1.251988,'.r');plot(0.008141,1.612485,'.r');plot(0.694346,1.982039,'.r');plot(-0.007473,1.680874,'.r');plot(0.393675,1.922569,'.r');plot(-0.196678,1.452815,'.r');plot(-0.016965,1.507081,'.r');plot(1.943254,2.358494,'.r');plot(-0.106245,1.477730,'.r');plot(-0.059230,1.607369,'.r');plot(-0.337005,1.337567,'.r');plot(-0.378569,1.326018,'.r');plot(-0.722760,1.124051,'.r');plot(-0.222712,1.444897,'.r');plot(0.109095,1.622354,'.r');plot(-0.064858,1.526616,'.r');plot(2.845136,1.735033,'.r');plot(-0.232944,1.432678,'.r');plot(0.168714,1.828718,'.r');plot(-0.121413,1.511847,'.r');plot(0.634607,2.133291,'.r');plot(2.365055,2.199786,'.r');plot(0.196923,1.706672,'.r');plot(1.186551,2.343177,'.r');plot(-0.040736,1.575299,'.r');plot(0.535383,2.040072,'.r');plot(0.151161,1.693236,'.r');plot(-0.756763,1.035095,'.r');plot(0.110945,1.634820,'.r');plot(-0.645468,1.162172,'.r');plot(-0.014647,1.560933,'.r');plot(0.093139,1.682919,'.r');plot(1.923041,2.325089,'.r');plot(0.482590,1.926462,'.r');plot(-1.694527,0.816114,'.r');plot(2.225315,2.177802,'.r');plot(-0.159642,1.422100,'.r');plot(0.082638,1.682449,'.r');plot(0.605013,2.109473,'.r');plot(0.022324,1.656502,'.r');plot(1.478570,2.218108,'.r');plot(0.122179,1.719480,'.r');plot(-0.737133,1.101539,'.r');plot(2.001098,2.429606,'.r');plot(0.143459,1.750384,'.r');plot(0.260361,1.847350,'.r');plot(-1.870741,0.900773,'.r');plot(-2.221536,1.025919,'.r');plot(-0.295622,1.404906,'.r');plot(0.100020,1.675668,'.r');plot(-0.157731,1.435371,'.r');plot(-0.068257,1.484419,'.r');plot(0.229452,1.847136,'.r');plot(-0.317710,1.348437,'.r');plot(-0.691554,1.113328,'.r');plot(0.161105,1.674051,'.r');plot(-0.431289,1.285805,'.r');plot(-0.102636,1.512382,'.r');plot(-1.784267,0.803107,'.r');plot(-0.211308,1.432695,'.r');plot(-1.300273,0.840775,'.r');plot(-0.407087,1.291595,'.r');plot(0.623994,2.128105,'.r');plot(0.387507,1.865206,'.r');plot(0.123206,1.724815,'.r');plot(0.135468,1.770185,'.r');plot(-0.075358,1.567201,'.r');plot(-0.035050,1.522230,'.r');plot(-0.150270,1.511625,'.r');plot(-0.688673,1.115485,'.r');plot(0.066393,1.633176,'.r');plot(0.127843,1.749408,'.r');plot(0.089061,1.644123,'.r');plot(-0.017094,1.504836,'.r');plot(-1.258984,0.886174,'.r');plot(-0.169894,1.419188,'.r');plot(0.488910,1.937149,'.r');plot(0.221421,1.691993,'.r');plot(-0.723821,1.123578,'.r');plot(4.282125,0.937758,'.r');plot(0.482101,1.926291,'.r');plot(-0.119354,1.511021,'.r');plot(0.292322,1.866524,'.r');plot(-0.087002,1.456264,'.r');plot(1.037535,2.279296,'.r');plot(0.474692,1.932899,'.r');plot(0.858767,2.233829,'.r');plot(0.431894,1.971356,'.r');plot(0.081717,1.696772,'.r');plot(2.090552,2.384536,'.r');plot(2.121853,2.333069,'.r');plot(-0.515263,1.248700,'.r');plot(-2.751174,1.348246,'.r');plot(0.613840,2.124273,'.r');plot(0.839380,2.266899,'.r');plot(0.364923,1.900371,'.r');plot(-1.079461,0.937552,'.r');plot(2.757878,1.845222,'.r');plot(-2.880318,1.597318,'.r');plot(-1.327578,0.820993,'.r');plot(1.959803,2.384355,'.r');plot(-0.529403,1.184671,'.r');plot(0.059767,1.658017,'.r');plot(-0.365704,1.282487,'.r');plot(-0.644776,1.161698,'.r');plot(-0.121129,1.512027,'.r');plot(0.449141,1.949686,'.r');plot(-0.722704,1.124071,'.r');plot(0.023372,1.686601,'.r');plot(-0.097842,1.545309,'.r');plot(0.615130,2.125331,'.r');plot(0.099972,1.676185,'.r');plot(0.059412,1.656247,'.r');plot(-0.641118,1.158613,'.r');plot(1.234993,2.339723,'.r');plot(0.178527,1.805591,'.r');plot(-0.060576,1.601088,'.r');plot(-0.357113,1.297008,'.r');plot(0.677474,2.088741,'.r');plot(-2.891697,1.612173,'.r');plot(0.611940,2.122242,'.r');plot(-0.617770,1.143173,'.r');plot(2.343181,2.183891,'.r');plot(-0.103836,1.499361,'.r');plot(0.686508,2.024405,'.r');plot(-0.365991,1.282912,'.r');plot(-0.185639,1.498652,'.r');plot(1.299771,2.296269,'.r');plot(-0.979061,0.951928,'.r');plot(-0.214536,1.448996,'.r');plot(3.671909,1.275607,'.r');plot(2.466408,2.249500,'.r');plot(-0.666607,1.151672,'.r');plot(0.362355,1.921276,'.r');plot(0.393991,1.925551,'.r');plot(-0.016254,1.521236,'.r');plot(-0.729135,1.118407,'.r');plot(0.274373,1.885541,'.r');plot(2.130274,2.318042,'.r');plot(-0.114153,1.488065,'.r');plot(-0.193310,1.483663,'.r');plot(-1.895133,0.919203,'.r');plot(0.487912,1.934414,'.r');plot(-0.185760,1.499126,'.r');plot(1.263807,2.329586,'.r');plot(-0.520825,1.228426,'.r');plot(0.541879,2.041142,'.r');plot(-0.327978,1.306840,'.r');plot(-1.139631,0.909104,'.r');plot(0.064150,1.645895,'.r');plot(0.010999,1.658473,'.r');plot(1.022607,2.296522,'.r');plot(-0.638028,1.155462,'.r');plot(0.334584,1.785398,'.r');plot(0.007852,1.606977,'.r');plot(0.199318,1.755286,'.r');plot(-1.539802,0.826230,'.r');plot(-1.038746,0.945770,'.r');plot(-0.278518,1.426846,'.r');plot(-2.097435,0.850917,'.r');plot(-0.157592,1.436521,'.r');plot(0.743503,2.243958,'.r');plot(-1.813762,0.833013,'.r');plot(-0.231850,1.430244,'.r');plot(0.167133,1.794710,'.r');plot(-1.099332,0.937024,'.r');plot(-1.078497,0.937497,'.r');plot(-0.753986,1.044269,'.r');plot(-0.133818,1.492180,'.r');plot(3.202622,1.791319,'.r');plot(0.843020,2.265622,'.r');plot(0.864505,2.219722,'.r');plot(-0.105419,1.484054,'.r');plot(-0.433258,1.275482,'.r');plot(-0.189870,1.502300,'.r');plot(0.475735,1.931165,'.r');plot(-0.581244,1.248925,'.r');plot(-0.844419,1.023957,'.r');plot(-0.726312,1.121752,'.r');plot(-0.366370,1.283561,'.r');plot(0.301544,1.868691,'.r');plot(-3.554375,1.778846,'.r');plot(-0.661759,1.158470,'.r');plot(0.275458,1.880528,'.r');plot(0.210202,1.727279,'.r');plot(-0.277100,1.437057,'.r');plot(-0.064210,1.539655,'.r');plot(-0.397302,1.293770,'.r');plot(-0.117891,1.507265,'.r');plot(-0.266000,1.457076,'.r');plot(-1.075974,0.937365,'.r');plot(1.116965,2.269152,'.r');plot(-0.071340,1.504640,'.r');plot(-1.513895,0.826759,'.r');plot(0.458578,1.954531,'.r');plot(-0.901854,1.036723,'.r');plot(0.480234,1.926443,'.r');plot(0.064706,1.642058,'.r');plot(-0.196993,1.449745,'.r');plot(0.021401,1.634377,'.r');plot(1.438465,2.246850,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-5 5 0.5 2.5])

t = title('$t = 0.5$, $q=4.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);



==> images/yi/plot1Dq_6_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 6.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
%y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)


plot(2.398642,2.518515,'.r');
l=legend('$y_{25}$','$\bar{y}_{25}^{(M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(-0.459987,1.279835,'.r');plot(-0.320102,1.330522,'.r');plot(0.093914,1.689649,'.r');plot(-0.119290,1.511008,'.r');plot(-3.818327,10.238362,'.r');plot(-0.543852,1.152098,'.r');plot(-1.075167,0.940533,'.r');plot(1.497029,2.203542,'.r');plot(-0.040403,1.571541,'.r');plot(0.294590,1.869635,'.r');plot(-0.457494,1.270778,'.r');plot(-0.459386,1.277791,'.r');plot(1.925937,2.492287,'.r');plot(0.610196,2.121453,'.r');plot(-0.380931,1.330845,'.r');plot(0.609406,2.120061,'.r');plot(-0.002844,1.643363,'.r');plot(-0.487663,1.236461,'.r');plot(-0.375979,1.317484,'.r');plot(0.323278,1.806097,'.r');plot(-2.000649,0.836762,'.r');plot(-0.688437,1.116145,'.r');plot(1.114845,2.279997,'.r');plot(-0.049017,1.527783,'.r');plot(0.067641,1.632258,'.r');plot(-0.227833,1.429440,'.r');plot(0.518341,2.045613,'.r');plot(0.313668,1.847320,'.r');plot(-0.533717,1.164795,'.r');plot(-0.590664,1.216763,'.r');plot(-0.511981,1.256347,'.r');plot(-0.029757,1.582985,'.r');plot(0.161534,1.679803,'.r');plot(0.954518,2.299776,'.r');plot(0.245203,1.757098,'.r');plot(-0.090686,1.473685,'.r');plot(-0.101975,1.519674,'.r');plot(2.173669,2.323380,'.r');plot(0.193053,1.624146,'.r');plot(1.267485,2.351004,'.r');plot(-0.395616,1.299481,'.r');plot(-0.038121,1.541399,'.r');plot(-0.004704,1.666785,'.r');plot(-0.417384,1.317749,'.r');plot(0.454733,1.953139,'.r');plot(-0.654564,1.164194,'.r');plot(-0.217806,1.455721,'.r');plot(0.710643,2.000543,'.r');plot(0.192494,1.614573,'.r');plot(-0.208366,1.415977,'.r');plot(0.513849,2.039826,'.r');plot(-2.098510,0.602242,'.r');plot(0.181071,1.734412,'.r');plot(0.805075,2.118880,'.r');plot(1.174660,2.340386,'.r');plot(-0.000353,1.603154,'.r');plot(-0.668478,1.151832,'.r');plot(-0.219825,1.453651,'.r');plot(0.516939,2.044437,'.r');plot(0.142837,1.753077,'.r');plot(-2.990112,3.654704,'.r');plot(0.106293,1.618553,'.r');plot(-0.508819,1.257526,'.r');plot(1.560039,2.230269,'.r');plot(0.145348,1.740647,'.r');plot(-0.427648,1.304169,'.r');plot(0.659926,2.164789,'.r');plot(-0.476853,1.270864,'.r');plot(0.119270,1.703849,'.r');plot(-0.415276,1.313499,'.r');plot(0.936009,2.304314,'.r');plot(0.166775,1.786502,'.r');plot(-0.532586,1.169292,'.r');plot(0.012275,1.665760,'.r');plot(-0.317119,1.353727,'.r');plot(-0.141514,1.529888,'.r');plot(-0.070585,1.495138,'.r');plot(-0.630083,1.147057,'.r');plot(0.159894,1.661382,'.r');plot(-0.483759,1.245787,'.r');plot(-0.652116,1.164029,'.r');plot(-0.191620,1.495300,'.r');plot(-0.361264,1.284070,'.r');plot(0.111721,1.641726,'.r');plot(0.037998,1.617703,'.r');plot(0.696189,1.977369,'.r');plot(0.113239,1.655987,'.r');plot(0.103680,1.634959,'.r');plot(0.430399,1.977451,'.r');plot(-2.279624,1.795364,'.r');plot(0.362867,1.918531,'.r');plot(-0.191467,1.496126,'.r');plot(0.499232,1.981558,'.r');plot(0.176375,1.852184,'.r');plot(0.280693,1.861398,'.r');plot(0.200560,1.774874,'.r');plot(-1.866438,1.112251,'.r');plot(0.190680,1.591966,'.r');plot(-0.335383,1.330951,'.r');plot(-0.000376,1.603530,'.r');plot(0.102414,1.648307,'.r');plot(0.209281,1.742176,'.r');plot(-0.526829,1.197833,'.r');plot(-0.076833,1.578789,'.r');plot(-0.820866,1.066888,'.r');plot(-0.008664,1.677296,'.r');plot(-0.107181,1.472453,'.r');plot(-0.996556,0.970728,'.r');plot(0.141023,1.759797,'.r');plot(-0.492604,1.233390,'.r');plot(1.579188,2.287829,'.r');plot(0.681115,2.066088,'.r');plot(0.359947,1.937480,'.r');plot(0.035065,1.643847,'.r');plot(0.320292,1.820818,'.r');plot(-0.301476,1.432521,'.r');plot(0.891613,2.219300,'.r');plot(-0.133024,1.490598,'.r');plot(-0.263756,1.447665,'.r');plot(0.088511,1.641050,'.r');plot(-0.042247,1.587215,'.r');plot(-0.836929,1.036700,'.r');plot(0.042343,1.660082,'.r');plot(1.626872,2.458303,'.r');plot(0.503762,2.004359,'.r');plot(0.397650,1.959456,'.r');plot(-0.327708,1.307169,'.r');plot(0.081312,1.703266,'.r');plot(-1.547447,0.817231,'.r');plot(0.519143,2.046054,'.r');plot(-0.100680,1.532264,'.r');plot(-0.540805,1.150210,'.r');plot(-0.162253,1.411960,'.r');plot(0.067082,1.632054,'.r');plot(-0.234290,1.436586,'.r');plot(-1.024391,0.952693,'.r');plot(-0.015224,1.545795,'.r');plot(0.368860,1.866035,'.r');plot(0.560984,2.045403,'.r');plot(0.978419,2.299958,'.r');plot(-2.190753,1.200273,'.r');plot(0.445873,1.948694,'.r');plot(0.361241,1.930072,'.r');plot(-0.001609,1.623981,'.r');plot(0.265478,1.895209,'.r');plot(1.147886,2.329212,'.r');plot(0.108989,1.621866,'.r');plot(-2.278860,1.793118,'.r');plot(-0.359178,1.289632,'.r');plot(-0.428392,1.300952,'.r');plot(-0.193386,1.483314,'.r');plot(0.026119,1.762713,'.r');plot(-0.318177,1.344887,'.r');plot(1.365040,2.248447,'.r');plot(-0.374873,1.313195,'.r');plot(0.018724,1.608201,'.r');plot(-0.354559,1.310155,'.r');plot(0.066267,1.633860,'.r');plot(0.681736,2.061546,'.r');plot(-0.491077,1.233264,'.r');plot(-0.058919,1.607112,'.r');plot(-0.266348,1.458811,'.r');plot(0.588616,2.058836,'.r');plot(0.074523,1.715866,'.r');plot(-0.025861,1.582415,'.r');plot(-0.698275,1.110316,'.r');plot(-0.864608,1.005930,'.r');plot(-0.615051,1.147897,'.r');plot(0.049359,1.624572,'.r');plot(-0.053700,1.541521,'.r');plot(-0.361272,1.284053,'.r');plot(0.785611,2.058691,'.r');plot(0.373137,1.834491,'.r');plot(-0.839387,1.031080,'.r');plot(-0.244922,1.451325,'.r');plot(0.243527,1.777390,'.r');plot(-0.058633,1.606320,'.r');plot(0.128237,1.751409,'.r');plot(0.515924,2.043241,'.r');plot(-1.391088,0.907836,'.r');plot(1.132206,2.310624,'.r');plot(-0.872084,1.013519,'.r');plot(-0.500979,1.246126,'.r');plot(-0.013265,1.597770,'.r');plot(0.311809,1.852501,'.r');plot(-1.114214,0.952225,'.r');plot(0.766829,2.151655,'.r');plot(-0.360865,1.284904,'.r');plot(-1.210959,0.899771,'.r');plot(-0.097086,1.544320,'.r');plot(0.388479,1.874330,'.r');plot(-0.156409,1.447331,'.r');plot(1.215376,2.351043,'.r');plot(0.022755,1.668627,'.r');plot(0.326494,1.791571,'.r');plot(0.053921,1.604265,'.r');plot(-0.209535,1.422309,'.r');plot(0.383620,1.836899,'.r');plot(-0.198520,1.435550,'.r');plot(0.370781,1.850277,'.r');plot(-1.111824,0.954054,'.r');plot(-0.478873,1.263178,'.r');plot(-0.192483,1.489980,'.r');plot(-0.291283,1.384878,'.r');plot(-0.398085,1.292368,'.r');plot(0.363531,1.913245,'.r');plot(-0.728745,1.122642,'.r');plot(-0.030151,1.578204,'.r');plot(1.883444,2.403836,'.r');plot(-0.464014,1.290014,'.r');plot(0.656844,2.165719,'.r');plot(0.655834,2.165386,'.r');plot(-0.112741,1.479852,'.r');plot(0.004985,1.565886,'.r');plot(0.009758,1.642069,'.r');plot(1.280158,2.336412,'.r');plot(0.010913,1.657613,'.r');plot(-2.165414,0.984077,'.r');plot(-0.525629,1.204377,'.r');plot(-1.231021,0.925055,'.r');plot(0.248331,1.735789,'.r');plot(-1.232675,0.926240,'.r');plot(-0.442803,1.238589,'.r');plot(0.935543,2.304216,'.r');plot(-0.236962,1.445611,'.r');plot(-0.268749,1.464851,'.r');plot(0.063835,1.648392,'.r');plot(-0.051478,1.520056,'.r');plot(-3.620687,1.459136,'.r');plot(-4.676516,-14.399980,'.r');plot(2.030087,2.470303,'.r');plot(0.465523,1.950477,'.r');plot(1.899566,2.440209,'.r');plot(-0.225635,1.434729,'.r');plot(-1.378204,0.879339,'.r');plot(-0.005134,1.670826,'.r');plot(-0.285254,1.385082,'.r');plot(0.121656,1.716782,'.r');plot(0.732019,2.188998,'.r');plot(0.207004,1.774874,'.r');plot(-0.121361,1.511935,'.r');plot(-0.845585,1.018210,'.r');plot(-0.643831,1.159387,'.r');plot(0.115374,1.675729,'.r');plot(0.648400,2.156183,'.r');plot(-0.265438,1.455284,'.r');plot(-0.583063,1.243106,'.r');plot(-0.850582,1.010366,'.r');plot(-0.370403,1.295136,'.r');plot(0.592412,2.070232,'.r');plot(0.455205,1.953407,'.r');plot(1.114757,2.279824,'.r');plot(-0.996137,0.970677,'.r');plot(-0.123325,1.508634,'.r');plot(1.143507,2.325083,'.r');plot(-0.174375,1.434513,'.r');plot(-0.189745,1.502757,'.r');plot(0.083601,1.668279,'.r');plot(-0.419536,1.319983,'.r');plot(0.537512,2.039933,'.r');plot(3.331584,0.461383,'.r');plot(0.075730,1.729368,'.r');plot(2.350621,2.573610,'.r');plot(4.958946,-11.909479,'.r');plot(-0.511050,1.257157,'.r');plot(0.147528,1.725953,'.r');plot(-0.278571,1.426429,'.r');plot(-0.181989,1.478265,'.r');plot(-0.058203,1.604170,'.r');plot(-0.048911,1.528819,'.r');plot(0.809280,2.146205,'.r');plot(-0.268063,1.463693,'.r');plot(0.171095,1.866827,'.r');plot(0.383775,1.837831,'.r');plot(0.201059,1.780969,'.r');plot(-0.699702,1.110536,'.r');plot(-0.647423,1.162045,'.r');plot(1.242564,2.360532,'.r');plot(0.651915,2.161709,'.r');plot(2.555884,2.040840,'.r');plot(-0.240802,1.454571,'.r');plot(-0.182938,1.484360,'.r');plot(0.103306,1.638641,'.r');plot(1.840660,2.322178,'.r');plot(-0.032168,1.548999,'.r');plot(0.100837,1.666786,'.r');plot(0.224590,1.752913,'.r');plot(0.976127,2.298959,'.r');plot(0.042213,1.658779,'.r');plot(-0.268581,1.464614,'.r');plot(-0.175595,1.439891,'.r');plot(-0.665810,1.155875,'.r');plot(1.371353,2.252290,'.r');plot(-0.348928,1.337983,'.r');plot(-0.127790,1.494821,'.r');plot(-0.693419,1.111571,'.r');plot(0.463095,1.953019,'.r');plot(0.197814,1.726603,'.r');plot(0.423167,2.002455,'.r');plot(0.082269,1.688473,'.r');plot(-0.215816,1.453259,'.r');plot(-0.905375,1.043581,'.r');plot(-0.044523,1.582663,'.r');plot(0.186041,1.610330,'.r');plot(-0.111156,1.472153,'.r');plot(0.406517,2.011783,'.r');plot(0.378163,1.819868,'.r');plot(-0.170798,1.421980,'.r');plot(1.096076,2.246929,'.r');plot(-0.191214,1.497411,'.r');plot(-0.025181,1.572507,'.r');plot(0.250332,1.735929,'.r');plot(-0.473580,1.282046,'.r');plot(0.459632,1.954565,'.r');plot(0.329488,1.782625,'.r');plot(0.850401,2.255241,'.r');plot(0.088695,1.641925,'.r');plot(-1.391655,0.908923,'.r');plot(-0.144382,1.537870,'.r');plot(-0.831175,1.049742,'.r');plot(-0.767281,1.007386,'.r');plot(-0.159484,1.423048,'.r');plot(-0.432925,1.278014,'.r');plot(0.041019,1.644938,'.r');plot(-0.005506,1.673828,'.r');plot(-0.853897,1.006864,'.r');plot(-0.118490,1.509235,'.r');plot(-0.302974,1.435353,'.r');plot(2.952658,2.747005,'.r');plot(0.175601,1.863751,'.r');plot(-0.619020,1.144981,'.r');plot(0.070872,1.658940,'.r');plot(0.309534,1.857720,'.r');plot(0.007347,1.597826,'.r');plot(0.035531,1.635350,'.r');plot(0.042438,1.661001,'.r');plot(2.382580,2.545937,'.r');plot(-2.171696,1.036141,'.r');plot(-1.697738,0.792786,'.r');plot(0.859971,2.230759,'.r');plot(0.240704,1.818549,'.r');plot(-2.862156,3.760038,'.r');plot(0.399411,1.973292,'.r');plot(-0.187746,1.504085,'.r');plot(-0.183085,1.485277,'.r');plot(1.211846,2.349486,'.r');plot(0.493964,1.955842,'.r');plot(0.764612,2.167719,'.r');plot(1.848272,2.333071,'.r');plot(0.626732,2.130937,'.r');plot(0.301557,1.869459,'.r');plot(0.800272,2.091329,'.r');plot(-0.019458,1.485442,'.r');plot(0.991553,2.307791,'.r');plot(0.524792,2.045582,'.r');plot(-1.103146,0.957254,'.r');plot(1.872407,2.379253,'.r');plot(0.375279,1.824752,'.r');plot(-0.026422,1.588619,'.r');plot(1.200726,2.345270,'.r');plot(-0.221717,1.448499,'.r');plot(0.147405,1.726890,'.r');plot(0.432521,1.970466,'.r');plot(1.588958,2.322591,'.r');plot(-0.606801,1.161931,'.r');plot(-0.225004,1.436778,'.r');plot(-0.100820,1.531033,'.r');plot(-0.235296,1.439940,'.r');plot(-0.616082,1.146915,'.r');plot(-0.061787,1.586087,'.r');plot(-0.492975,1.233557,'.r');plot(0.058373,1.648628,'.r');plot(-0.569020,1.250747,'.r');plot(1.226769,2.356128,'.r');plot(0.231844,1.874313,'.r');plot(0.104970,1.624596,'.r');plot(-0.495708,1.236248,'.r');plot(0.078775,1.732527,'.r');plot(-0.044335,1.584072,'.r');plot(1.848111,2.332847,'.r');plot(-1.111761,0.954097,'.r');plot(-0.338442,1.342455,'.r');plot(-0.165709,1.410671,'.r');plot(-0.127218,1.496526,'.r');plot(-0.151556,1.499286,'.r');plot(0.165641,1.760218,'.r');plot(-0.114215,1.488609,'.r');plot(2.826885,2.502272,'.r');plot(0.417660,2.016985,'.r');plot(-0.551711,1.176848,'.r');plot(-3.215738,-0.997321,'.r');plot(0.840681,2.269739,'.r');plot(-0.359977,1.287157,'.r');plot(2.170887,2.320827,'.r');plot(0.579071,2.041244,'.r');plot(3.947504,5.042603,'.r');plot(-1.416631,0.934636,'.r');plot(-0.407401,1.291922,'.r');plot(-0.360612,1.285491,'.r');plot(0.373560,1.832184,'.r');plot(0.376826,1.820906,'.r');plot(0.030813,1.754714,'.r');plot(0.565155,2.043202,'.r');plot(0.714525,2.027907,'.r');plot(-0.165093,1.410124,'.r');plot(-0.538715,1.151816,'.r');plot(-0.005118,1.670679,'.r');plot(-0.837379,1.035661,'.r');plot(-0.070915,1.499040,'.r');plot(0.006008,1.576537,'.r');plot(0.271638,1.897530,'.r');plot(0.055100,1.613484,'.r');plot(-0.261874,1.438552,'.r');plot(0.197999,1.730481,'.r');plot(0.199517,1.759196,'.r');plot(0.470499,1.942304,'.r');plot(0.424474,1.998146,'.r');plot(0.341655,1.837108,'.r');plot(-0.556133,1.198381,'.r');plot(-0.113299,1.483079,'.r');plot(0.239180,1.840541,'.r');plot(0.030006,1.770888,'.r');plot(-0.027770,1.595039,'.r');plot(1.414119,2.287447,'.r');plot(-0.255440,1.420679,'.r');plot(2.303507,2.549563,'.r');plot(1.302528,2.299839,'.r');plot(-3.850333,11.656951,'.r');plot(-0.595058,1.199721,'.r');plot(-0.007680,1.680932,'.r');plot(0.017407,1.616081,'.r');plot(0.794374,2.067050,'.r');plot(0.084118,1.661250,'.r');plot(-0.666823,1.154418,'.r');plot(0.145685,1.738637,'.r');plot(0.555235,2.046376,'.r');plot(0.589243,2.060590,'.r');plot(3.297617,0.674442,'.r');plot(0.296607,1.870922,'.r');plot(1.490226,2.213580,'.r');plot(0.610795,2.122431,'.r');plot(0.440148,1.952532,'.r');plot(-1.029414,0.946930,'.r');plot(-0.599927,1.181981,'.r');plot(-0.946492,0.964708,'.r');plot(0.175326,1.867121,'.r');plot(0.102469,1.647683,'.r');plot(0.204815,1.793440,'.r');plot(-0.053734,1.542018,'.r');plot(0.032859,1.699667,'.r');plot(-1.153705,0.886823,'.r');plot(2.638452,1.950040,'.r');plot(-0.189430,1.503420,'.r');plot(0.023749,1.698188,'.r');plot(0.677392,2.092716,'.r');plot(0.372388,1.838995,'.r');plot(-0.647799,1.162274,'.r');plot(0.782179,2.065581,'.r');plot(-0.363664,1.281506,'.r');plot(-1.012306,0.964971,'.r');plot(-2.514026,0.298411,'.r');plot(-4.616741,-8.422368,'.r');plot(-0.316110,1.362563,'.r');plot(-0.140019,1.522335,'.r');plot(-0.326369,1.307023,'.r');plot(-0.074881,1.561292,'.r');plot(-0.294721,1.400377,'.r');plot(-0.136920,1.504956,'.r');plot(-0.069642,1.486981,'.r');plot(0.225272,1.767388,'.r');plot(0.072192,1.679405,'.r');plot(0.546610,2.043075,'.r');plot(0.244681,1.762881,'.r');plot(-0.059866,1.605896,'.r');plot(-0.148965,1.522582,'.r');plot(-0.076270,1.575755,'.r');plot(-0.069084,1.484561,'.r');plot(-0.400544,1.287874,'.r');plot(0.136218,1.770188,'.r');plot(0.016943,1.621176,'.r');plot(0.945217,2.303382,'.r');plot(-0.006574,1.679708,'.r');plot(-0.571647,1.254999,'.r');plot(-0.558843,1.212066,'.r');plot(0.060191,1.659652,'.r');plot(0.209274,1.742288,'.r');plot(-1.988050,0.907976,'.r');plot(0.029090,1.782668,'.r');plot(-3.162678,0.262217,'.r');plot(-0.240428,1.454137,'.r');plot(-0.114079,1.487780,'.r');plot(-0.286264,1.382086,'.r');plot(-0.618288,1.145348,'.r');plot(1.743292,2.414566,'.r');plot(0.594189,2.076054,'.r');plot(0.414970,2.020837,'.r');plot(-0.035663,1.522333,'.r');plot(0.388636,1.875752,'.r');plot(1.011826,2.312801,'.r');plot(-0.274085,1.455338,'.r');plot(0.056270,1.626015,'.r');plot(0.577671,2.040234,'.r');plot(-0.067695,1.487174,'.r');plot(0.217124,1.655568,'.r');plot(-0.908010,1.041297,'.r');plot(3.979096,5.385604,'.r');plot(-1.489474,0.798819,'.r');plot(0.003348,1.561954,'.r');plot(0.314621,1.844287,'.r');plot(0.592990,2.072101,'.r');plot(3.736596,2.259889,'.r');plot(0.330923,1.780873,'.r');plot(-0.227618,1.429800,'.r');plot(-0.423823,1.316438,'.r');plot(0.026868,1.775967,'.r');plot(-0.313690,1.384291,'.r');plot(-0.269249,1.465374,'.r');plot(-0.208066,1.414511,'.r');plot(0.506396,2.016311,'.r');plot(-0.090458,1.471046,'.r');plot(0.296980,1.871034,'.r');plot(0.432086,1.971851,'.r');plot(-0.836287,1.038183,'.r');plot(0.012933,1.665209,'.r');plot(-1.632327,0.974542,'.r');plot(-0.310400,1.411169,'.r');plot(-0.386130,1.329687,'.r');plot(0.020540,1.619502,'.r');plot(0.316887,1.835983,'.r');plot(-0.786095,1.016039,'.r');plot(0.385675,1.850840,'.r');plot(-0.199243,1.429278,'.r');plot(-0.669192,1.150643,'.r');plot(-0.215495,1.452426,'.r');plot(0.128080,1.750610,'.r');plot(1.223788,2.354849,'.r');plot(0.078869,1.731883,'.r');plot(0.715900,2.039198,'.r');plot(-1.297701,0.830722,'.r');plot(0.082766,1.680725,'.r');plot(1.277361,2.340151,'.r');plot(0.061785,1.659408,'.r');plot(-0.398966,1.290422,'.r');plot(-1.343402,0.804284,'.r');plot(0.607975,2.117246,'.r');plot(0.873275,2.205912,'.r');plot(-0.422440,1.318812,'.r');plot(-0.072696,1.526291,'.r');plot(-0.194640,1.472577,'.r');plot(-3.342468,-3.069453,'.r');plot(0.106184,1.618857,'.r');plot(0.147141,1.728856,'.r');plot(-0.151614,1.498677,'.r');plot(0.400096,1.978256,'.r');plot(-0.309108,1.419699,'.r');plot(1.583061,2.301293,'.r');plot(-0.119138,1.510732,'.r');plot(0.429150,1.981769,'.r');plot(0.063563,1.650243,'.r');plot(-0.587146,1.229910,'.r');plot(1.445092,2.280933,'.r');plot(-1.367767,0.853604,'.r');plot(-0.228834,1.428284,'.r');plot(0.393946,1.926318,'.r');plot(0.298232,1.871128,'.r');plot(-0.085015,1.474472,'.r');plot(0.102353,1.649002,'.r');plot(-2.391677,1.401215,'.r');plot(-0.187698,1.504035,'.r');plot(-0.386236,1.329497,'.r');plot(0.020534,1.619424,'.r');plot(-2.814111,3.216977,'.r');plot(-0.189175,1.503832,'.r');plot(-2.835723,3.492085,'.r');plot(-1.084939,0.949035,'.r');plot(0.077082,1.736682,'.r');plot(1.609154,2.397865,'.r');plot(3.123500,2.039427,'.r');plot(-2.375148,1.539145,'.r');plot(-1.410818,0.933015,'.r');plot(-1.661854,0.917430,'.r');plot(2.302766,2.548743,'.r');plot(-0.259045,1.426816,'.r');plot(0.359566,1.939309,'.r');plot(0.135434,1.770608,'.r');plot(0.257729,1.811232,'.r');plot(-0.169091,1.417238,'.r');plot(-0.422174,1.319133,'.r');plot(0.964023,2.297189,'.r');plot(-4.775222,-24.742449,'.r');plot(-0.062028,1.582211,'.r');plot(0.035654,1.633360,'.r');plot(-0.008428,1.678601,'.r');plot(0.388259,1.872345,'.r');plot(0.194181,1.646212,'.r');plot(-1.377588,0.877844,'.r');plot(-0.265863,1.457000,'.r');plot(-0.014559,1.563230,'.r');plot(1.603958,2.378619,'.r');plot(-1.101419,0.957262,'.r');plot(-0.438877,1.249310,'.r');plot(-0.442568,1.238971,'.r');plot(-0.587309,1.229327,'.r');plot(-0.361066,1.284468,'.r');plot(1.089377,2.238704,'.r');plot(-0.770950,1.002995,'.r');plot(0.161403,1.677994,'.r');plot(3.046163,2.508333,'.r');plot(-0.919890,1.021654,'.r');plot(-0.065922,1.507636,'.r');plot(-1.041425,0.935148,'.r');plot(0.143003,1.752379,'.r');plot(-0.075349,1.567155,'.r');plot(-4.864174,-34.155724,'.r');plot(0.437235,1.957750,'.r');plot(0.123745,1.727544,'.r');plot(-1.163548,0.873261,'.r');plot(0.028939,1.783839,'.r');plot(4.170365,6.381750,'.r');plot(3.406764,0.157333,'.r');plot(0.673783,2.116221,'.r');plot(-0.283063,1.395321,'.r');plot(0.389982,1.888266,'.r');plot(-0.001012,1.614073,'.r');plot(0.083845,1.664877,'.r');plot(0.482901,1.927487,'.r');plot(-2.131834,0.743677,'.r');plot(0.681607,2.062487,'.r');plot(0.736115,2.218233,'.r');plot(-0.608383,1.158365,'.r');plot(0.114654,1.669304,'.r');plot(-0.588924,1.223393,'.r');plot(-1.178423,0.865722,'.r');plot(1.068345,2.235325,'.r');plot(0.240755,1.817785,'.r');plot(0.286297,1.858271,'.r');plot(2.578094,1.993234,'.r');plot(0.534750,2.040313,'.r');plot(-2.322827,1.810210,'.r');plot(0.003310,1.562060,'.r');plot(-0.230484,1.428333,'.r');plot(0.338061,1.805123,'.r');plot(-0.141319,1.528995,'.r');plot(-0.057950,1.602383,'.r');plot(0.154773,1.661782,'.r');plot(1.117007,2.284127,'.r');plot(-0.065877,1.508366,'.r');plot(-0.813203,1.069507,'.r');plot(-0.717347,1.124237,'.r');plot(-0.102193,1.517347,'.r');plot(-0.209475,1.421967,'.r');plot(-1.537655,0.796606,'.r');plot(0.418530,2.015210,'.r');plot(0.372728,1.836886,'.r');plot(1.308212,2.289958,'.r');plot(0.032223,1.717854,'.r');plot(-0.024063,1.552056,'.r');plot(-0.232420,1.431351,'.r');plot(-0.114074,1.487750,'.r');plot(1.805871,2.305202,'.r');plot(0.018999,1.608118,'.r');plot(0.242218,1.795930,'.r');plot(2.191777,2.344926,'.r');plot(-0.114462,1.490109,'.r');plot(0.683951,2.045405,'.r');plot(-0.620761,1.144401,'.r');plot(0.374170,1.829182,'.r');plot(-1.631517,0.975133,'.r');plot(0.130954,1.763290,'.r');plot(-0.390900,1.316343,'.r');plot(-0.074446,1.555112,'.r');plot(0.182010,1.706857,'.r');plot(-1.487017,0.803504,'.r');plot(0.224635,1.753870,'.r');plot(-0.130520,1.489480,'.r');plot(-0.001907,1.628828,'.r');plot(-0.117314,1.505217,'.r');plot(-0.768318,1.005826,'.r');plot(-0.724095,1.125829,'.r');plot(-0.497151,1.238526,'.r');plot(-0.187868,1.504195,'.r');plot(-0.987842,0.967794,'.r');plot(0.375952,1.822734,'.r');plot(0.012961,1.665124,'.r');plot(-1.160677,0.876611,'.r');plot(2.256636,2.468771,'.r');plot(-2.106549,0.625628,'.r');plot(-0.217350,1.455571,'.r');plot(0.267754,1.902529,'.r');plot(0.159302,1.657112,'.r');plot(-0.632966,1.149299,'.r');plot(0.486182,1.931013,'.r');plot(-0.165388,1.410353,'.r');plot(-0.527602,1.193657,'.r');plot(0.069298,1.640685,'.r');plot(-0.831493,1.049053,'.r');plot(-0.181395,1.474332,'.r');plot(-0.589213,1.222305,'.r');plot(-1.128469,0.933644,'.r');plot(0.505749,2.013516,'.r');plot(0.404739,2.004930,'.r');plot(-0.779148,1.004442,'.r');plot(-0.557825,1.206966,'.r');plot(-0.186611,1.501940,'.r');plot(0.464061,1.952149,'.r');plot(0.222453,1.710212,'.r');plot(-0.389261,1.321833,'.r');plot(0.344769,1.870359,'.r');plot(-0.195708,1.462514,'.r');plot(-0.228036,1.429134,'.r');plot(-0.137979,1.510745,'.r');plot(0.101718,1.656402,'.r');plot(2.154596,2.311055,'.r');plot(0.362510,1.921254,'.r');plot(-0.444075,1.237132,'.r');plot(2.606304,1.956243,'.r');plot(-0.234829,1.438357,'.r');plot(0.127829,1.749321,'.r');plot(0.382483,1.830750,'.r');plot(0.104120,1.630989,'.r');plot(2.257466,2.470500,'.r');plot(0.783725,2.061772,'.r');plot(-0.298765,1.422130,'.r');plot(0.261166,1.857358,'.r');plot(1.082937,2.233773,'.r');plot(0.857469,2.237292,'.r');plot(0.220418,1.678128,'.r');plot(1.419397,2.289314,'.r');plot(-1.513286,0.774734,'.r');plot(-0.786186,1.016238,'.r');plot(-0.150915,1.505740,'.r');plot(0.519162,2.046062,'.r');plot(0.066441,1.633285,'.r');plot(0.134613,1.770542,'.r');plot(0.455303,1.953460,'.r');plot(-0.296540,1.410429,'.r');plot(-0.033902,1.528443,'.r');plot(-1.163609,0.873194,'.r');plot(-1.023285,0.953955,'.r');plot(-0.103900,1.498825,'.r');plot(1.730234,2.448697,'.r');plot(0.447215,1.948861,'.r');plot(-1.112102,0.953864,'.r');plot(-0.315966,1.363846,'.r');plot(0.671780,2.127708,'.r');plot(0.885771,2.209039,'.r');plot(0.382099,1.828956,'.r');plot(0.218880,1.662504,'.r');plot(0.332769,1.781649,'.r');plot(0.055630,1.618898,'.r');plot(0.185391,1.621899,'.r');plot(-2.862372,3.761833,'.r');plot(-0.663872,1.158365,'.r');plot(0.141368,1.758641,'.r');plot(0.127891,1.749640,'.r');plot(-0.849683,1.011563,'.r');plot(0.189017,1.585147,'.r');plot(-0.047232,1.549677,'.r');plot(0.054720,1.610023,'.r');plot(1.385988,2.264825,'.r');plot(-0.617171,1.146053,'.r');plot(0.637613,2.137924,'.r');plot(-0.272731,1.460875,'.r');plot(1.202312,2.345787,'.r');plot(1.286667,2.326767,'.r');plot(0.719607,2.072660,'.r');plot(-0.033385,1.533383,'.r');plot(0.098834,1.687522,'.r');plot(0.181369,1.725631,'.r');plot(-0.444173,1.237062,'.r');plot(-0.417615,1.318101,'.r');plot(-0.142477,1.533748,'.r');plot(0.862728,2.223927,'.r');plot(-0.428989,1.298215,'.r');plot(0.027279,1.781037,'.r');plot(-2.065821,0.582164,'.r');plot(1.860294,2.354261,'.r');plot(1.059120,2.245166,'.r');plot(-0.379785,1.328862,'.r');plot(0.042632,1.662792,'.r');plot(-0.353844,1.313892,'.r');plot(0.270591,1.900596,'.r');plot(0.227870,1.820373,'.r');plot(0.132524,1.767811,'.r');plot(3.797357,3.079897,'.r');plot(0.064554,1.643398,'.r');plot(-4.690331,-15.819577,'.r');plot(-0.157800,1.434908,'.r');plot(0.750089,2.245769,'.r');plot(0.405495,2.008073,'.r');plot(0.053465,1.602093,'.r');plot(-0.286644,1.381264,'.r');plot(2.298831,2.543491,'.r');plot(-0.144914,1.538012,'.r');plot(-0.883301,1.030659,'.r');plot(-0.731186,1.119308,'.r');plot(-0.030961,1.566942,'.r');plot(-0.797371,1.044258,'.r');plot(-0.579726,1.251102,'.r');plot(0.008141,1.612687,'.r');plot(0.694346,1.983685,'.r');plot(-0.007473,1.681111,'.r');plot(0.393675,1.923746,'.r');plot(-0.196678,1.453047,'.r');plot(-0.016965,1.507113,'.r');plot(1.943254,2.516281,'.r');plot(-0.106245,1.477838,'.r');plot(-0.059230,1.607365,'.r');plot(-0.337005,1.337417,'.r');plot(-0.378569,1.325955,'.r');plot(-0.722760,1.126034,'.r');plot(-0.222712,1.445047,'.r');plot(0.109095,1.622389,'.r');plot(-0.064858,1.526812,'.r');plot(2.845136,2.566366,'.r');plot(-0.232944,1.432633,'.r');plot(0.168714,1.828837,'.r');plot(-0.121413,1.511894,'.r');plot(0.634607,2.134642,'.r');plot(2.365055,2.565537,'.r');plot(0.196923,1.707228,'.r');plot(1.186551,2.342016,'.r');plot(-0.040736,1.575365,'.r');plot(0.535383,2.040161,'.r');plot(0.151161,1.693581,'.r');plot(-0.756763,1.035428,'.r');plot(0.110945,1.634985,'.r');plot(-0.645468,1.160694,'.r');plot(-0.014647,1.560889,'.r');plot(0.093139,1.683055,'.r');plot(1.923041,2.487387,'.r');plot(0.482590,1.927372,'.r');plot(-1.694527,0.804276,'.r');plot(2.225315,2.403982,'.r');plot(-0.159642,1.422136,'.r');plot(0.082638,1.682709,'.r');plot(0.605013,2.110256,'.r');plot(0.022324,1.656717,'.r');plot(1.478570,2.232896,'.r');plot(0.122179,1.719467,'.r');plot(-0.737133,1.106337,'.r');plot(2.001098,2.513798,'.r');plot(0.143459,1.750379,'.r');plot(0.260361,1.847342,'.r');plot(-1.870741,1.127552,'.r');plot(-2.221536,1.461023,'.r');plot(-0.295622,1.405321,'.r');plot(0.100020,1.676005,'.r');plot(-0.157731,1.435472,'.r');plot(-0.068257,1.484608,'.r');plot(0.229452,1.847221,'.r');plot(-0.317710,1.348724,'.r');plot(-0.691554,1.112903,'.r');plot(0.161105,1.674074,'.r');plot(-0.431289,1.286719,'.r');plot(-0.102636,1.512547,'.r');plot(-1.784267,0.739378,'.r');plot(-0.211308,1.432805,'.r');plot(-1.300273,0.825161,'.r');plot(-0.407087,1.291252,'.r');plot(0.623994,2.130650,'.r');plot(0.387507,1.865733,'.r');plot(0.123206,1.724742,'.r');plot(0.135468,1.770599,'.r');plot(-0.075358,1.567260,'.r');plot(-0.035050,1.522444,'.r');plot(-0.150270,1.511840,'.r');plot(-0.688673,1.115857,'.r');plot(0.066393,1.633433,'.r');plot(0.127843,1.749395,'.r');plot(0.089061,1.644022,'.r');plot(-0.017094,1.504877,'.r');plot(-1.258984,0.916287,'.r');plot(-0.169894,1.419379,'.r');plot(0.488910,1.937231,'.r');plot(0.221421,1.692541,'.r');plot(-0.723821,1.125895,'.r');plot(4.282125,5.865148,'.r');plot(0.482101,1.927261,'.r');plot(-0.119354,1.511114,'.r');plot(0.292322,1.866956,'.r');plot(-0.087002,1.456342,'.r');plot(1.037535,2.282838,'.r');plot(0.474692,1.934415,'.r');plot(0.858767,2.233884,'.r');plot(0.431894,1.972471,'.r');plot(0.081717,1.697083,'.r');plot(2.090552,2.356026,'.r');plot(2.121853,2.318329,'.r');plot(-0.515263,1.250265,'.r');plot(-2.751174,2.230518,'.r');plot(0.613840,2.126396,'.r');plot(0.839380,2.270090,'.r');plot(0.364923,1.901386,'.r');plot(-1.079461,0.944309,'.r');plot(2.757878,2.234990,'.r');plot(-2.880318,3.893095,'.r');plot(-1.327578,0.793599,'.r');plot(1.959803,2.528911,'.r');plot(-0.529403,1.184204,'.r');plot(0.059767,1.658123,'.r');plot(-0.365704,1.282668,'.r');plot(-0.644776,1.160159,'.r');plot(-0.121129,1.512079,'.r');plot(0.449141,1.949598,'.r');plot(-0.722704,1.126035,'.r');plot(0.023372,1.686756,'.r');plot(-0.097842,1.545492,'.r');plot(0.615130,2.127597,'.r');plot(0.099972,1.676525,'.r');plot(0.059412,1.656331,'.r');plot(-0.641118,1.156962,'.r');plot(1.234993,2.359073,'.r');plot(0.178527,1.805918,'.r');plot(-0.060576,1.601122,'.r');plot(-0.357113,1.297727,'.r');plot(0.677474,2.092151,'.r');plot(-2.891697,3.953269,'.r');plot(0.611940,2.124116,'.r');plot(-0.617770,1.145652,'.r');plot(2.343181,2.574794,'.r');plot(-0.103836,1.499504,'.r');plot(0.686508,2.027385,'.r');plot(-0.365991,1.283065,'.r');plot(-0.185639,1.498650,'.r');plot(1.299771,2.304683,'.r');plot(-0.979061,0.962075,'.r');plot(-0.214536,1.449251,'.r');plot(3.671909,1.467757,'.r');plot(2.466408,2.327249,'.r');plot(-0.666607,1.154737,'.r');plot(0.362355,1.922400,'.r');plot(0.393991,1.926746,'.r');plot(-0.016254,1.521233,'.r');plot(-0.729135,1.122188,'.r');plot(0.274373,1.886130,'.r');plot(2.130274,2.313047,'.r');plot(-0.114153,1.488228,'.r');plot(-0.193310,1.483911,'.r');plot(-1.895133,1.184665,'.r');plot(0.487912,1.934614,'.r');plot(-0.185760,1.499127,'.r');plot(1.263807,2.354030,'.r');plot(-0.520825,1.229359,'.r');plot(0.541879,2.040793,'.r');plot(-0.327978,1.307401,'.r');plot(-1.139631,0.912947,'.r');plot(0.064150,1.646201,'.r');plot(0.010999,1.658476,'.r');plot(1.022607,2.305196,'.r');plot(-0.638028,1.153997,'.r');plot(0.334584,1.786101,'.r');plot(0.007852,1.607196,'.r');plot(0.199318,1.755796,'.r');plot(-1.539802,0.800641,'.r');plot(-1.038746,0.937335,'.r');plot(-0.278518,1.426820,'.r');plot(-2.097435,0.599656,'.r');plot(-0.157592,1.436627,'.r');plot(0.743503,2.247806,'.r');plot(-1.813762,0.861985,'.r');plot(-0.231850,1.430163,'.r');plot(0.167133,1.794715,'.r');plot(-1.099332,0.957007,'.r');plot(-1.078497,0.943455,'.r');plot(-0.753986,1.045577,'.r');plot(-0.133818,1.492351,'.r');plot(3.202622,1.412921,'.r');plot(0.843020,2.268012,'.r');plot(0.864505,2.219859,'.r');plot(-0.105419,1.484171,'.r');plot(-0.433258,1.276233,'.r');plot(-0.189870,1.502445,'.r');plot(0.475735,1.932660,'.r');plot(-0.581244,1.247842,'.r');plot(-0.844419,1.020414,'.r');plot(-0.726312,1.124810,'.r');plot(-0.366370,1.283678,'.r');plot(0.301544,1.869471,'.r');plot(-3.554375,-0.791474,'.r');plot(-0.661759,1.160601,'.r');plot(0.275458,1.881046,'.r');plot(0.210202,1.727147,'.r');plot(-0.277100,1.437111,'.r');plot(-0.064210,1.539835,'.r');plot(-0.397302,1.294384,'.r');plot(-0.117891,1.507391,'.r');plot(-0.266000,1.457529,'.r');plot(-1.075974,0.941231,'.r');plot(1.116965,2.284040,'.r');plot(-0.071340,1.504734,'.r');plot(-1.513895,0.774696,'.r');plot(0.458578,1.954567,'.r');plot(-0.901854,1.045256,'.r');plot(0.480234,1.927627,'.r');plot(0.064706,1.642363,'.r');plot(-0.196993,1.449968,'.r');plot(0.021401,1.634632,'.r');plot(1.438465,2.285991,'.r');


xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y$','Interpreter','latex','fontsize',25)

axis([-5 5 0.5 2.5])

t = title('$t = 0.5$, $q=6.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);



==> images/yqi/plot1Dq_0.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 0.0;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(-0.653547,1.115904,'.r');

l=legend('$y_{50}^q$','$\bar{y}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','southwest')


plot(0.725290,2.126209,'.r');plot(-0.636692,1.150586,'.r');plot(-0.596022,1.148423,'.r');plot(-0.549430,1.203938,'.r');plot(-0.629060,1.149481,'.r');plot(-0.100328,1.547726,'.r');plot(-1.615843,0.811466,'.r');plot(-1.264207,0.838414,'.r');plot(0.228356,1.763928,'.r');plot(0.858974,2.159748,'.r');plot(-0.177077,1.461861,'.r');plot(0.792642,2.193964,'.r');plot(0.076902,1.638984,'.r');plot(0.713423,2.095074,'.r');plot(2.861311,1.837240,'.r');plot(0.554414,2.014862,'.r');plot(0.942646,2.231891,'.r');plot(-0.451028,1.267121,'.r');plot(-0.242279,1.424172,'.r');plot(0.009050,1.599567,'.r');plot(-1.223683,0.878806,'.r');plot(-0.543574,1.208763,'.r');plot(-1.116333,0.897092,'.r');plot(-1.554114,0.817663,'.r');plot(-0.042597,1.562473,'.r');plot(-0.646231,1.133036,'.r');plot(-0.796970,1.045797,'.r');plot(-1.103944,0.912340,'.r');plot(-0.004765,1.605926,'.r');plot(-1.709194,0.819545,'.r');plot(1.792855,2.325977,'.r');plot(-0.624387,1.148170,'.r');plot(0.692940,2.104709,'.r');plot(1.078270,2.286646,'.r');plot(-1.508234,0.826099,'.r');plot(0.686843,2.114913,'.r');plot(-0.371818,1.318051,'.r');plot(-0.238981,1.425382,'.r');plot(-0.175955,1.460125,'.r');plot(-0.781128,1.060042,'.r');plot(-0.272312,1.372385,'.r');plot(0.688749,2.112319,'.r');plot(-0.080190,1.524861,'.r');plot(-0.479775,1.239260,'.r');plot(0.892160,2.237669,'.r');plot(-0.147015,1.465000,'.r');plot(-0.912220,1.003497,'.r');plot(0.098807,1.670331,'.r');plot(-0.781660,1.060438,'.r');plot(-1.207896,0.877781,'.r');plot(0.700640,2.090151,'.r');plot(-0.057161,1.552410,'.r');plot(1.895498,2.384799,'.r');plot(0.133113,1.687033,'.r');plot(-0.389435,1.309420,'.r');plot(-0.584592,1.146563,'.r');plot(-0.837306,1.032199,'.r');plot(-0.595462,1.147172,'.r');plot(1.937657,2.363937,'.r');plot(0.197110,1.766803,'.r');plot(1.169791,2.346664,'.r');plot(0.093834,1.675497,'.r');plot(0.401840,1.900829,'.r');plot(5.169965,1.080236,'.r');plot(0.023304,1.623405,'.r');plot(-0.959316,0.954993,'.r');plot(-8.173587,1.522921,'.r');plot(-0.180449,1.459845,'.r');plot(-0.038875,1.575493,'.r');plot(-0.432505,1.289938,'.r');plot(0.533544,2.007773,'.r');plot(-0.027378,1.584632,'.r');plot(0.163021,1.731843,'.r');plot(0.107453,1.686238,'.r');plot(-0.551886,1.199599,'.r');plot(-0.431391,1.291381,'.r');plot(-0.859530,1.006493,'.r');plot(-0.826109,1.038838,'.r');plot(1.942164,2.358006,'.r');plot(0.544262,2.008779,'.r');plot(-0.494920,1.223865,'.r');plot(0.592083,2.027624,'.r');plot(0.036451,1.607930,'.r');plot(-0.648838,1.126182,'.r');plot(-1.019019,0.961160,'.r');plot(0.741935,2.126935,'.r');plot(-1.566650,0.808039,'.r');plot(0.722708,2.119943,'.r');plot(-4.026281,2.276999,'.r');plot(-0.816572,1.032376,'.r');plot(-0.007185,1.594803,'.r');plot(-0.179598,1.461525,'.r');plot(-0.351105,1.326444,'.r');plot(0.062127,1.678322,'.r');plot(0.627054,2.072605,'.r');plot(0.532706,2.008737,'.r');plot(-0.912817,1.003026,'.r');plot(-0.371790,1.318029,'.r');plot(0.327846,1.842808,'.r');plot(0.385662,1.873949,'.r');plot(-1.511858,0.828419,'.r');plot(0.379479,1.849916,'.r');plot(0.615479,2.038774,'.r');plot(0.835134,2.205466,'.r');plot(0.817947,2.161689,'.r');plot(-2.065447,0.919644,'.r');plot(-0.020092,1.599752,'.r');plot(3.790959,1.187148,'.r');plot(-1.957104,0.888177,'.r');plot(-1.304212,0.864837,'.r');plot(0.691904,2.106768,'.r');plot(1.063254,2.277304,'.r');plot(-0.366099,1.316375,'.r');plot(0.265994,1.827070,'.r');plot(0.557847,2.009465,'.r');plot(0.685738,2.116091,'.r');plot(0.698364,2.093842,'.r');plot(4.495039,0.719028,'.r');plot(1.691917,2.368446,'.r');plot(-0.373196,1.319212,'.r');plot(0.801997,2.172291,'.r');plot(-1.853218,0.840312,'.r');plot(0.911066,2.236080,'.r');plot(-1.119565,0.894730,'.r');plot(0.116591,1.702197,'.r');plot(0.467819,2.013056,'.r');plot(-1.706702,0.819965,'.r');plot(-0.463334,1.255353,'.r');plot(0.628525,2.073205,'.r');plot(-0.245960,1.412970,'.r');plot(-0.652500,1.117797,'.r');plot(-0.346700,1.341690,'.r');plot(0.254935,1.769113,'.r');plot(0.123756,1.705733,'.r');plot(-1.081720,0.930460,'.r');plot(-0.433954,1.287051,'.r');plot(-0.542018,1.208245,'.r');plot(-0.582134,1.153343,'.r');plot(-0.194863,1.418034,'.r');plot(4.916071,0.895235,'.r');plot(0.216619,1.780355,'.r');plot(-0.424393,1.285999,'.r');plot(-0.495716,1.220952,'.r');plot(-1.668067,0.831676,'.r');plot(0.025595,1.616407,'.r');plot(0.107941,1.687273,'.r');plot(0.236526,1.801562,'.r');plot(0.585445,2.025812,'.r');plot(-0.696782,1.092373,'.r');plot(0.721524,2.116753,'.r');plot(-0.747607,1.067126,'.r');plot(-0.455659,1.272723,'.r');plot(-0.091488,1.539195,'.r');plot(0.122565,1.706835,'.r');plot(1.507675,2.352920,'.r');plot(0.837722,2.207099,'.r');plot(-0.569292,1.184749,'.r');plot(-0.761885,1.043164,'.r');plot(0.490576,1.939262,'.r');plot(0.150810,1.697237,'.r');plot(0.489645,1.936064,'.r');plot(2.893487,1.810732,'.r');plot(-3.615482,1.875944,'.r');plot(0.148762,1.705270,'.r');plot(-2.373947,1.026268,'.r');plot(0.160539,1.713769,'.r');plot(-0.080971,1.521795,'.r');plot(0.442115,1.980060,'.r');plot(-0.176563,1.461181,'.r');plot(0.651399,2.073956,'.r');plot(0.806128,2.162522,'.r');plot(0.992783,2.258796,'.r');plot(0.489261,1.935061,'.r');plot(0.197737,1.765714,'.r');plot(-0.392307,1.305017,'.r');plot(0.368694,1.877939,'.r');plot(-0.437026,1.278211,'.r');plot(-0.264291,1.383564,'.r');plot(-0.267646,1.380314,'.r');plot(0.100738,1.671894,'.r');plot(-0.405918,1.301327,'.r');plot(0.313948,1.902305,'.r');plot(-13.823576,1.722263,'.r');plot(0.399968,1.902629,'.r');plot(0.236233,1.801201,'.r');plot(0.559411,2.005741,'.r');plot(-2.004656,0.928431,'.r');plot(-0.009634,1.589030,'.r');plot(0.304462,1.836541,'.r');plot(-0.703626,1.087990,'.r');plot(-0.536192,1.202377,'.r');plot(-28.809778,1.767108,'.r');plot(0.061674,1.675807,'.r');plot(1.179386,2.354374,'.r');plot(-0.389931,1.308522,'.r');plot(-0.407171,1.299274,'.r');plot(0.122612,1.706806,'.r');plot(-0.200113,1.436959,'.r');plot(-0.402869,1.303933,'.r');plot(3.146919,1.520608,'.r');plot(0.092716,1.677447,'.r');plot(-0.298778,1.361516,'.r');plot(-0.393283,1.304053,'.r');plot(-0.266913,1.381444,'.r');plot(1.935611,2.366437,'.r');plot(1.622644,2.369338,'.r');plot(-0.062981,1.563188,'.r');plot(0.646443,2.066977,'.r');plot(-0.440334,1.267951,'.r');plot(1.341303,2.394220,'.r');plot(-1.496340,0.816111,'.r');plot(-0.586157,1.143324,'.r');plot(-0.862145,1.005873,'.r');plot(-0.722086,1.061111,'.r');plot(0.537191,2.005068,'.r');plot(-0.172966,1.452976,'.r');plot(1.375666,2.337424,'.r');plot(1.180495,2.354528,'.r');plot(0.255319,1.771330,'.r');plot(-0.815212,1.031399,'.r');plot(0.906961,2.239829,'.r');plot(0.661495,2.093635,'.r');plot(-2.502782,1.109465,'.r');plot(-0.426548,1.289636,'.r');plot(-0.749584,1.063926,'.r');plot(2.090499,2.246993,'.r');plot(-0.168369,1.448663,'.r');plot(1.678297,2.356732,'.r');plot(0.965273,2.213463,'.r');plot(-1.584466,0.800348,'.r');plot(-0.384312,1.319216,'.r');plot(1.078492,2.286905,'.r');plot(-0.536567,1.202777,'.r');plot(-0.107602,1.527977,'.r');plot(-18.478539,1.754252,'.r');plot(-0.089963,1.531704,'.r');plot(0.548069,2.013431,'.r');plot(-1.030886,0.950972,'.r');plot(0.670157,2.108485,'.r');plot(-1.244877,0.857513,'.r');plot(0.313611,1.901164,'.r');plot(-0.538743,1.205276,'.r');plot(-0.548784,1.204935,'.r');plot(0.330965,1.843720,'.r');plot(-0.363441,1.317094,'.r');plot(0.412257,1.915490,'.r');plot(-0.654366,1.114618,'.r');plot(1.133292,2.292513,'.r');plot(-0.422587,1.282788,'.r');plot(-0.253559,1.381411,'.r');plot(2.114437,2.259573,'.r');plot(-1.021324,0.960377,'.r');plot(-1.792320,0.856291,'.r');plot(-0.063513,1.563781,'.r');plot(0.514603,2.034377,'.r');plot(0.833703,2.203519,'.r');plot(0.291086,1.850150,'.r');plot(-0.110650,1.530441,'.r');plot(-0.502735,1.208593,'.r');plot(-6.454729,1.557970,'.r');plot(0.909325,2.237656,'.r');plot(-0.563710,1.186460,'.r');plot(-0.566111,1.186116,'.r');plot(0.105436,1.681636,'.r');plot(-0.098875,1.551713,'.r');plot(1.069054,2.278732,'.r');plot(0.614728,2.035476,'.r');plot(-1.380151,0.838895,'.r');plot(-0.458169,1.271073,'.r');plot(0.354171,1.858949,'.r');plot(-1.026128,0.956834,'.r');plot(-0.206409,1.448420,'.r');plot(0.141663,1.709893,'.r');plot(0.387975,1.886682,'.r');plot(1.974367,2.305830,'.r');plot(-0.100151,1.548286,'.r');plot(-0.240222,1.425823,'.r');plot(0.953501,2.221841,'.r');plot(0.897776,2.243674,'.r');plot(-0.766059,1.042236,'.r');plot(-0.368767,1.316457,'.r');plot(0.404845,1.900875,'.r');plot(-1.700930,0.821332,'.r');plot(1.477322,2.448546,'.r');plot(-0.323375,1.324983,'.r');plot(-0.244546,1.418420,'.r');plot(-1.714669,0.819042,'.r');plot(-0.518827,1.226498,'.r');plot(0.256195,1.776780,'.r');plot(-0.032487,1.581082,'.r');plot(0.285654,1.846493,'.r');plot(-0.308574,1.377469,'.r');plot(0.288465,1.851776,'.r');plot(0.331740,1.846244,'.r');plot(0.193694,1.771475,'.r');plot(0.600592,2.009853,'.r');plot(1.481833,2.435512,'.r');plot(-4.702834,2.477369,'.r');plot(-0.648991,1.125791,'.r');plot(-0.328080,1.334006,'.r');plot(0.011956,1.591190,'.r');plot(-1.815662,0.857453,'.r');plot(0.011028,1.592600,'.r');plot(-0.703601,1.088014,'.r');plot(-0.483505,1.247186,'.r');plot(0.435768,1.952363,'.r');plot(0.269228,1.826766,'.r');plot(1.857076,2.351545,'.r');plot(-0.577573,1.168074,'.r');plot(0.550639,2.015545,'.r');plot(-0.098404,1.552636,'.r');plot(0.631894,2.072069,'.r');plot(1.924390,2.377769,'.r');plot(-0.316984,1.352074,'.r');plot(0.444314,1.981049,'.r');plot(0.563423,1.994764,'.r');plot(-0.165394,1.455946,'.r');plot(0.686773,2.114993,'.r');plot(-1.042090,0.932612,'.r');plot(-1.983559,0.915477,'.r');plot(0.414334,1.919074,'.r');plot(-0.334763,1.365760,'.r');plot(0.772176,2.152130,'.r');plot(0.182867,1.714286,'.r');plot(1.163372,2.335929,'.r');plot(1.338186,2.392549,'.r');plot(0.877222,2.187251,'.r');plot(0.425324,1.912871,'.r');plot(-0.109368,1.528605,'.r');plot(1.949268,2.347661,'.r');plot(0.540264,2.005265,'.r');plot(-0.296975,1.365944,'.r');plot(-0.004442,1.607640,'.r');plot(-1.548128,0.822370,'.r');plot(-1.061506,0.918796,'.r');plot(-1.879222,0.830984,'.r');plot(1.220831,2.329466,'.r');plot(-0.986687,0.954749,'.r');plot(0.389297,1.893185,'.r');plot(0.570922,1.984859,'.r');plot(-1.687082,0.826021,'.r');plot(1.252749,2.351259,'.r');plot(-0.395674,1.302940,'.r');plot(0.368789,1.877699,'.r');plot(0.271659,1.823146,'.r');plot(1.436285,2.432057,'.r');plot(-0.415406,1.280988,'.r');plot(0.049699,1.666734,'.r');plot(-0.185694,1.435922,'.r');plot(-0.114784,1.538625,'.r');plot(0.542279,2.006661,'.r');plot(-0.264331,1.383559,'.r');plot(1.347048,2.393512,'.r');plot(-0.391948,1.305446,'.r');plot(-0.547708,1.206382,'.r');plot(-1.017367,0.961373,'.r');plot(0.473215,2.012853,'.r');plot(-0.643933,1.138914,'.r');plot(0.248649,1.756730,'.r');plot(0.717897,2.106510,'.r');plot(0.040403,1.648246,'.r');plot(0.248259,1.757668,'.r');plot(2.751415,1.892502,'.r');plot(0.278938,1.823367,'.r');plot(0.577693,2.000437,'.r');plot(1.592159,2.388371,'.r');plot(0.159822,1.708645,'.r');plot(-1.217582,0.879944,'.r');plot(0.818454,2.162711,'.r');plot(-1.794613,0.856956,'.r');plot(-0.006806,1.596259,'.r');plot(-0.191014,1.414943,'.r');plot(-0.606115,1.167041,'.r');plot(-0.607574,1.167242,'.r');plot(0.075810,1.641111,'.r');plot(-1.220720,0.879663,'.r');plot(0.529270,2.013421,'.r');plot(1.217323,2.328710,'.r');plot(1.161953,2.333144,'.r');plot(-1.517989,0.831200,'.r');plot(0.199915,1.763312,'.r');plot(-1.187468,0.874473,'.r');plot(-0.432531,1.289897,'.r');plot(0.331436,1.845159,'.r');plot(0.343216,1.894728,'.r');plot(-0.771087,1.046571,'.r');plot(1.644028,2.350911,'.r');plot(-0.270643,1.374795,'.r');plot(-0.620547,1.150285,'.r');plot(-2.780861,1.311789,'.r');plot(0.295561,1.835813,'.r');plot(0.888689,2.229709,'.r');plot(1.143596,2.298805,'.r');plot(-1.555246,0.816750,'.r');plot(-0.611386,1.164277,'.r');plot(-0.237513,1.423899,'.r');plot(-0.889144,1.002958,'.r');plot(-4.115863,2.364573,'.r');plot(0.527166,2.016519,'.r');plot(0.177658,1.701560,'.r');plot(-0.221281,1.441534,'.r');plot(0.109434,1.690221,'.r');plot(-0.240651,1.425744,'.r');plot(-0.025673,1.588228,'.r');plot(0.067200,1.687242,'.r');plot(-0.217926,1.445705,'.r');plot(0.336287,1.871763,'.r');plot(0.102251,1.674422,'.r');plot(1.934607,2.367621,'.r');plot(-0.459761,1.267812,'.r');plot(0.720138,2.112869,'.r');plot(-3.377908,1.791848,'.r');plot(-0.843586,1.022647,'.r');plot(-0.142989,1.474235,'.r');plot(0.452531,1.959458,'.r');plot(-0.420341,1.279758,'.r');plot(0.745435,2.120587,'.r');plot(-0.167778,1.449481,'.r');plot(0.691617,2.107322,'.r');plot(0.754778,2.109555,'.r');plot(-0.159803,1.477251,'.r');plot(-0.013636,1.592257,'.r');plot(-0.161193,1.472848,'.r');plot(0.239028,1.799810,'.r');plot(0.372021,1.866510,'.r');plot(0.096367,1.671502,'.r');plot(0.168275,1.748426,'.r');plot(-0.148655,1.465330,'.r');plot(0.211009,1.792291,'.r');plot(0.364767,1.880794,'.r');plot(1.116097,2.303893,'.r');plot(-0.188279,1.422828,'.r');plot(0.918521,2.231405,'.r');plot(0.997214,2.268909,'.r');plot(0.515751,2.032879,'.r');plot(1.863702,2.359116,'.r');plot(0.974910,2.219979,'.r');plot(-0.639038,1.148327,'.r');plot(-0.044428,1.555023,'.r');plot(0.278323,1.821989,'.r');plot(0.590946,2.028942,'.r');plot(0.244325,1.775212,'.r');plot(0.579064,2.005458,'.r');plot(-1.352870,0.832353,'.r');plot(1.341323,2.394225,'.r');plot(0.345217,1.890618,'.r');plot(0.567713,1.985940,'.r');plot(-0.111759,1.532621,'.r');plot(1.291989,2.319285,'.r');plot(-0.720440,1.062448,'.r');plot(2.109492,2.257180,'.r');plot(0.658126,2.087033,'.r');plot(0.166416,1.747843,'.r');plot(-1.680753,0.828286,'.r');plot(0.994834,2.263598,'.r');plot(-0.704512,1.087078,'.r');plot(1.217646,2.328735,'.r');plot(1.938542,2.362812,'.r');plot(1.139838,2.294996,'.r');plot(5.123171,1.044859,'.r');plot(0.796616,2.186328,'.r');plot(0.100428,1.671505,'.r');plot(0.502624,2.019605,'.r');plot(-1.017028,0.961383,'.r');plot(-0.457580,1.271845,'.r');plot(-0.594381,1.144947,'.r');plot(-0.000977,1.624365,'.r');plot(-2.206137,0.977435,'.r');plot(-3.039665,1.526042,'.r');plot(-1.028676,0.953954,'.r');plot(0.829725,2.194829,'.r');plot(-0.030630,1.581268,'.r');plot(-0.814567,1.030990,'.r');plot(-0.331618,1.351947,'.r');plot(-0.057430,1.553036,'.r');plot(0.911344,2.235840,'.r');plot(4.344110,0.736962,'.r');plot(0.933866,2.233435,'.r');plot(-0.244640,1.418099,'.r');plot(-0.357354,1.319064,'.r');plot(-0.347345,1.338954,'.r');plot(1.510337,2.346330,'.r');plot(0.194962,1.770407,'.r');plot(1.512207,2.342129,'.r');plot(-1.594599,0.800810,'.r');plot(-0.003202,1.614246,'.r');plot(-0.178664,1.462433,'.r');plot(0.206984,1.780591,'.r');plot(-0.178487,1.462496,'.r');plot(0.329231,1.841283,'.r');plot(-0.497410,1.215448,'.r');plot(-0.895959,1.004037,'.r');plot(1.168684,2.345080,'.r');plot(3.136831,1.530490,'.r');plot(5.651030,1.421245,'.r');plot(1.751775,2.370559,'.r');plot(1.202179,2.337301,'.r');plot(-0.908648,1.005388,'.r');plot(0.801196,2.174419,'.r');plot(-1.325988,0.859130,'.r');plot(-1.041377,0.933771,'.r');plot(0.692696,2.105203,'.r');plot(0.166857,1.748565,'.r');plot(-0.992967,0.953243,'.r');plot(-0.361490,1.317753,'.r');plot(1.154336,2.317317,'.r');plot(-0.443721,1.261334,'.r');plot(1.112933,2.306498,'.r');plot(-2.020603,0.931796,'.r');plot(-0.124549,1.522044,'.r');plot(-0.945840,0.950668,'.r');plot(-0.263675,1.383563,'.r');plot(-0.663501,1.111651,'.r');plot(0.041821,1.661468,'.r');plot(0.240866,1.793512,'.r');plot(1.616748,2.375280,'.r');plot(-0.672811,1.114743,'.r');plot(-0.416256,1.279912,'.r');plot(-1.371377,0.832834,'.r');plot(0.740743,2.128932,'.r');plot(-0.548321,1.205592,'.r');plot(-2.598446,1.231019,'.r');plot(0.489402,1.935406,'.r');plot(0.529359,2.013291,'.r');plot(0.588456,2.029583,'.r');plot(0.815062,2.157395,'.r');plot(0.089478,1.679945,'.r');plot(2.084717,2.243916,'.r');plot(0.503024,2.021605,'.r');plot(0.767085,2.131992,'.r');plot(-1.397298,0.850674,'.r');plot(-1.350110,0.834098,'.r');plot(-0.121902,1.531167,'.r');plot(-1.188092,0.874293,'.r');plot(1.047230,2.285527,'.r');plot(2.399352,2.153796,'.r');plot(0.184265,1.724384,'.r');plot(0.381038,1.852984,'.r');plot(1.334870,2.389277,'.r');plot(-1.522727,0.832242,'.r');plot(0.170603,1.740596,'.r');plot(0.128544,1.694819,'.r');plot(-1.472429,0.799103,'.r');plot(1.304078,2.328377,'.r');plot(4.179489,0.819837,'.r');plot(-0.964829,0.958239,'.r');plot(-0.140063,1.486104,'.r');plot(-0.217015,1.446170,'.r');plot(0.330971,1.843736,'.r');plot(-0.192172,1.414168,'.r');plot(-0.148603,1.465283,'.r');plot(0.291526,1.849253,'.r');plot(-0.287056,1.403415,'.r');plot(-0.367541,1.316281,'.r');plot(0.517861,2.029901,'.r');plot(1.499190,2.377870,'.r');plot(-0.417064,1.279211,'.r');plot(-0.115436,1.539476,'.r');plot(6.547716,1.794747,'.r');plot(-0.730854,1.063593,'.r');plot(-2.330026,1.032256,'.r');plot(-1.848685,0.842753,'.r');plot(0.223030,1.753414,'.r');plot(-0.334669,1.365452,'.r');plot(2.554842,2.019610,'.r');plot(0.692518,2.105556,'.r');plot(-1.213646,0.879511,'.r');plot(-0.184623,1.441888,'.r');plot(0.554806,2.014472,'.r');plot(0.542339,2.006716,'.r');plot(-1.000771,0.954757,'.r');plot(0.699212,2.092360,'.r');plot(-1.074221,0.926958,'.r');plot(0.967987,2.213845,'.r');plot(0.138537,1.698820,'.r');plot(-1.255961,0.844029,'.r');plot(-0.181884,1.455251,'.r');plot(-1.544197,0.825208,'.r');plot(0.254322,1.765822,'.r');plot(-0.475433,1.229113,'.r');plot(-0.885208,1.003100,'.r');plot(3.518437,1.364464,'.r');plot(-0.010848,1.588602,'.r');plot(0.605152,2.007276,'.r');plot(-1.120833,0.894041,'.r');plot(0.461854,1.980361,'.r');plot(-0.971670,0.959893,'.r');plot(0.509723,2.037577,'.r');plot(0.504855,2.029209,'.r');plot(-0.174831,1.457645,'.r');plot(0.263822,1.822080,'.r');plot(1.362583,2.369404,'.r');plot(0.415358,1.920125,'.r');plot(-1.902012,0.834844,'.r');plot(-0.193438,1.415080,'.r');plot(1.370147,2.350822,'.r');plot(-0.177268,1.462058,'.r');plot(1.015928,2.294999,'.r');plot(-0.503907,1.209500,'.r');plot(-1.011387,0.960122,'.r');plot(-1.226827,0.877232,'.r');plot(0.373937,1.858962,'.r');plot(-0.313888,1.368812,'.r');plot(0.099679,1.670773,'.r');plot(3.182927,1.488735,'.r');plot(-0.270261,1.375479,'.r');plot(-0.027576,1.584289,'.r');plot(0.297629,1.828731,'.r');plot(-0.558934,1.188693,'.r');plot(-0.013920,1.592842,'.r');plot(-2.258168,1.022131,'.r');plot(-0.625908,1.148248,'.r');plot(-0.485194,1.248503,'.r');plot(-0.285237,1.402407,'.r');plot(0.452852,1.958802,'.r');plot(2.303414,2.183736,'.r');plot(-0.288505,1.401564,'.r');plot(-1.515075,0.830071,'.r');plot(-2.492328,1.096472,'.r');plot(0.701917,2.088540,'.r');plot(0.195173,1.770119,'.r');plot(0.241835,1.788919,'.r');plot(-0.142525,1.475997,'.r');plot(-0.547132,1.207033,'.r');plot(2.355131,2.167526,'.r');plot(-0.322352,1.326672,'.r');plot(-0.980412,0.957557,'.r');plot(-0.083082,1.516196,'.r');plot(0.367279,1.880595,'.r');plot(4.568228,0.728900,'.r');plot(-0.364535,1.316743,'.r');plot(-0.760457,1.044504,'.r');plot(0.163848,1.737143,'.r');plot(-0.200268,1.437496,'.r');plot(1.458064,2.474990,'.r');plot(0.268762,1.827248,'.r');plot(-0.324017,1.324620,'.r');plot(0.183234,1.716768,'.r');plot(0.014932,1.595643,'.r');plot(-0.078574,1.532270,'.r');plot(0.210880,1.792137,'.r');plot(-0.058602,1.555689,'.r');plot(-0.228216,1.423597,'.r');plot(-0.811960,1.029853,'.r');plot(0.579828,2.008311,'.r');plot(-0.121332,1.532975,'.r');plot(-1.166885,0.889808,'.r');plot(0.640631,2.065059,'.r');plot(1.513466,2.339509,'.r');plot(-0.390829,1.307024,'.r');plot(-0.290303,1.396218,'.r');plot(-0.343364,1.356652,'.r');plot(-0.769520,1.044701,'.r');plot(-0.036396,1.579951,'.r');plot(0.668450,2.105859,'.r');plot(-0.877416,1.004377,'.r');plot(0.577593,2.000082,'.r');plot(-1.073362,0.926355,'.r');plot(0.142078,1.711013,'.r');plot(-0.750140,1.062920,'.r');plot(-0.015481,1.596140,'.r');plot(-0.202646,1.444235,'.r');plot(-0.498700,1.212164,'.r');plot(-0.401289,1.304094,'.r');plot(-0.333204,1.359703,'.r');plot(-3.143661,1.652355,'.r');plot(0.161151,1.718287,'.r');plot(-0.185032,1.439619,'.r');plot(-0.465776,1.244952,'.r');plot(-0.045729,1.550207,'.r');plot(0.895186,2.241929,'.r');plot(-0.105002,1.531904,'.r');plot(-0.467156,1.239385,'.r');plot(0.496634,1.978556,'.r');plot(1.342161,2.394430,'.r');plot(-0.833613,1.036417,'.r');plot(0.125177,1.703372,'.r');plot(-6.503053,1.549319,'.r');plot(0.580283,2.010000,'.r');plot(-2.614921,1.247426,'.r');plot(2.098715,2.251487,'.r');plot(0.732399,2.135394,'.r');plot(-0.166960,1.451164,'.r');plot(-0.422131,1.282049,'.r');plot(-1.378196,0.837381,'.r');plot(0.652742,2.076396,'.r');plot(-0.141182,1.481449,'.r');plot(0.024742,1.619866,'.r');plot(0.761972,2.116972,'.r');plot(0.156244,1.690726,'.r');plot(-0.942143,0.952978,'.r');plot(-1.359822,0.830051,'.r');plot(-0.343491,1.356101,'.r');plot(0.117191,1.703131,'.r');plot(-0.156690,1.480922,'.r');plot(-0.826730,1.038972,'.r');plot(0.309182,1.872442,'.r');plot(1.380318,2.327570,'.r');plot(-0.827159,1.039032,'.r');plot(0.647991,2.068722,'.r');plot(5.986071,1.602696,'.r');plot(-0.729147,1.062051,'.r');plot(0.629240,2.073226,'.r');plot(-1.027141,0.955768,'.r');plot(2.128735,2.265207,'.r');plot(-0.508655,1.218982,'.r');plot(-0.048135,1.543743,'.r');plot(0.873441,2.173166,'.r');plot(-0.053060,1.543668,'.r');plot(1.352578,2.388246,'.r');plot(3.282675,1.428285,'.r');plot(-0.517820,1.228005,'.r');plot(-1.846955,0.843704,'.r');plot(0.414221,1.918928,'.r');plot(-0.235360,1.421022,'.r');plot(0.036517,1.608505,'.r');plot(-5.370867,2.028888,'.r');plot(0.757397,2.110299,'.r');plot(-0.117908,1.539959,'.r');plot(-0.328246,1.334737,'.r');plot(0.343796,1.894004,'.r');plot(0.007381,1.608184,'.r');plot(4.458951,0.718436,'.r');plot(2.115726,2.260163,'.r');plot(0.489222,1.934968,'.r');plot(-0.297341,1.364792,'.r');plot(1.808475,2.318814,'.r');plot(-0.376026,1.321761,'.r');plot(0.760131,2.113457,'.r');plot(-0.610397,1.165465,'.r');plot(-0.042824,1.561543,'.r');plot(0.134480,1.687786,'.r');plot(-0.037210,1.578909,'.r');plot(-0.541863,1.208155,'.r');plot(-0.405392,1.302019,'.r');plot(-0.393625,1.303786,'.r');plot(-0.664655,1.112274,'.r');plot(-1.220570,0.879690,'.r');plot(-0.963056,0.957319,'.r');plot(0.367568,1.880197,'.r');plot(1.540422,2.326902,'.r');plot(0.143274,1.713403,'.r');plot(0.332078,1.847591,'.r');plot(1.007169,2.286519,'.r');plot(1.435777,2.430304,'.r');plot(0.310293,1.881380,'.r');plot(0.991570,2.255877,'.r');plot(1.140528,2.295567,'.r');plot(0.169047,1.746801,'.r');plot(-0.558126,1.189501,'.r');plot(0.557894,2.009363,'.r');plot(1.101550,2.309968,'.r');plot(-0.217491,1.445954,'.r');plot(-0.842058,1.025072,'.r');plot(-2.096277,0.908959,'.r');plot(-0.162529,1.467596,'.r');plot(1.172574,2.350050,'.r');plot(0.855519,2.167556,'.r');plot(1.211688,2.329790,'.r');plot(11.652439,1.870272,'.r');plot(0.655690,2.082144,'.r');plot(-0.811992,1.029861,'.r');plot(1.044500,2.287740,'.r');plot(2.336858,2.172358,'.r');plot(-0.755787,1.051782,'.r');plot(-0.337764,1.370776,'.r');plot(0.708990,2.087872,'.r');plot(1.421621,2.376606,'.r');plot(-0.775296,1.052751,'.r');plot(0.517569,2.030318,'.r');plot(1.804631,2.319693,'.r');plot(-0.710301,1.078720,'.r');plot(-1.035619,0.943507,'.r');plot(-0.301201,1.360853,'.r');plot(0.477235,1.989336,'.r');plot(0.841216,2.205259,'.r');plot(-28.236952,1.766885,'.r');plot(-1.201188,0.875275,'.r');plot(-1.724380,0.819740,'.r');plot(-0.421029,1.280506,'.r');plot(-0.459019,1.269542,'.r');plot(-0.718983,1.064090,'.r');plot(1.015045,2.294432,'.r');plot(-0.536770,1.203001,'.r');plot(-0.734635,1.067623,'.r');plot(-0.456974,1.272388,'.r');plot(-1.019970,0.960908,'.r');plot(2.318071,2.178135,'.r');plot(0.076500,1.639541,'.r');plot(-0.412765,1.286142,'.r');plot(0.358820,1.865024,'.r');plot(0.556104,2.012750,'.r');plot(-1.050860,0.921388,'.r');plot(0.061431,1.674399,'.r');plot(1.750499,2.371837,'.r');plot(-0.057589,1.553406,'.r');plot(-0.034785,1.580984,'.r');plot(-0.420548,1.279962,'.r');plot(0.736268,2.134430,'.r');plot(-0.228490,1.422995,'.r');plot(0.127118,1.698717,'.r');plot(-1.027131,0.955779,'.r');plot(-0.817885,1.033424,'.r');plot(4.756659,0.799400,'.r');plot(-0.170945,1.449058,'.r');plot(3.047515,1.632429,'.r');plot(-0.142149,1.477480,'.r');plot(0.589137,2.029740,'.r');plot(0.155486,1.689247,'.r');plot(0.650638,2.072653,'.r');plot(-1.161440,0.894163,'.r');plot(0.536967,2.005147,'.r');plot(1.590768,2.388154,'.r');plot(1.901081,2.386046,'.r');plot(0.230718,1.777252,'.r');plot(0.490487,1.938910,'.r');plot(-4.491864,2.530155,'.r');plot(1.180218,2.354501,'.r');plot(2.444667,2.128680,'.r');plot(1.511347,2.344015,'.r');plot(-0.881756,1.003590,'.r');plot(-0.073908,1.553817,'.r');plot(0.225838,1.754430,'.r');plot(-0.895859,1.004012,'.r');plot(0.002805,1.627990,'.r');plot(0.431093,1.925716,'.r');plot(-0.819881,1.035082,'.r');plot(-0.654414,1.114549,'.r');plot(-0.045676,1.550388,'.r');plot(0.860151,2.157901,'.r');plot(-0.000244,1.626660,'.r');plot(-0.532336,1.200121,'.r');plot(-0.186845,1.429682,'.r');plot(0.455358,1.956761,'.r');plot(-3.701288,1.937397,'.r');plot(0.575737,1.993939,'.r');plot(0.032531,1.588805,'.r');plot(0.695787,2.098852,'.r');plot(-0.142285,1.476940,'.r');plot(-0.402346,1.304058,'.r');plot(1.254598,2.351027,'.r');plot(0.107546,1.686438,'.r');plot(-0.109081,1.528337,'.r');plot(-0.831711,1.037873,'.r');plot(2.026873,2.239675,'.r');plot(-4.377254,2.517931,'.r');plot(0.105716,1.682294,'.r');plot(2.349687,2.168936,'.r');plot(-0.153512,1.475930,'.r');plot(-0.357511,1.319004,'.r');plot(-0.458874,1.269837,'.r');plot(0.264961,1.825286,'.r');plot(-0.452753,1.270051,'.r');plot(1.750105,2.372223,'.r');plot(-0.279135,1.382011,'.r');plot(0.324460,1.858412,'.r');plot(-0.550718,1.201744,'.r');plot(-0.360229,1.318148,'.r');plot(4.378604,0.728035,'.r');plot(0.263822,1.822083,'.r');plot(0.034320,1.593480,'.r');plot(-0.238283,1.424775,'.r');plot(1.520045,2.328759,'.r');plot(-2.732964,1.304180,'.r');plot(-4.592636,2.515695,'.r');plot(0.687572,2.114001,'.r');plot(-0.114182,1.537632,'.r');plot(-1.241218,0.862424,'.r');plot(0.855233,2.168333,'.r');plot(-0.079459,1.528072,'.r');plot(-0.456756,1.272522,'.r');plot(-0.106371,1.529118,'.r');plot(-0.379779,1.323291,'.r');plot(-0.560160,1.187734,'.r');plot(-0.466877,1.240462,'.r');plot(-0.590468,1.140265,'.r');plot(0.046645,1.678257,'.r');plot(1.136268,2.292991,'.r');plot(2.981776,1.714630,'.r');plot(0.686037,2.115796,'.r');plot(-0.524050,1.213607,'.r');plot(-0.467049,1.239795,'.r');plot(3.218644,1.462535,'.r');plot(-0.104073,1.534569,'.r');plot(-0.113058,1.535411,'.r');plot(5.918036,1.570216,'.r');plot(-3.156774,1.665908,'.r');plot(-0.470432,1.229666,'.r');plot(-0.683771,1.103596,'.r');plot(0.327825,1.842855,'.r');plot(-0.149655,1.466652,'.r');plot(-0.406055,1.301131,'.r');plot(0.062949,1.682409,'.r');plot(-0.224871,1.432620,'.r');plot(-1.401145,0.851851,'.r');plot(-0.018079,1.599889,'.r');plot(0.545076,2.009778,'.r');plot(-1.653985,0.831856,'.r');plot(-0.839863,1.028502,'.r');plot(0.038521,1.628366,'.r');plot(-0.143441,1.472614,'.r');plot(-0.295384,1.372222,'.r');plot(2.124268,2.263687,'.r');plot(0.742912,2.125206,'.r');plot(-0.797193,1.045358,'.r');plot(0.377102,1.850327,'.r');plot(-0.301961,1.361818,'.r');plot(0.128268,1.695573,'.r');plot(-0.852861,1.010481,'.r');plot(-0.220490,1.442916,'.r');plot(-1.119700,0.894650,'.r');plot(0.268148,1.827695,'.r');plot(0.344080,1.893504,'.r');plot(0.168662,1.747743,'.r');plot(-0.668957,1.114485,'.r');plot(-0.073442,1.555494,'.r');plot(0.235598,1.800016,'.r');plot(-1.303011,0.864173,'.r');plot(-0.065634,1.565390,'.r');plot(0.538912,2.004877,'.r');plot(-0.301981,1.361850,'.r');plot(-0.518367,1.227246,'.r');plot(-0.200005,1.436578,'.r');plot(0.199451,1.763566,'.r');plot(0.702526,2.087909,'.r');plot(0.958848,2.216534,'.r');plot(1.123215,2.297467,'.r');plot(0.679003,2.117722,'.r');plot(-0.845509,1.019660,'.r');plot(-0.253281,1.382078,'.r');plot(-0.067287,1.565694,'.r');plot(-2.060864,0.921612,'.r');plot(0.343299,1.894651,'.r');plot(0.310192,1.880596,'.r');plot(-1.951246,0.881256,'.r');plot(0.694372,2.101771,'.r');plot(0.745963,2.119628,'.r');plot(-1.159176,0.895600,'.r');plot(1.234952,2.340458,'.r');plot(0.670277,2.108661,'.r');plot(0.461057,1.975686,'.r');plot(0.184048,1.722718,'.r');plot(-1.333469,0.851117,'.r');plot(-1.177332,0.880401,'.r');plot(0.533661,2.007642,'.r');plot(0.376853,1.850712,'.r');plot(-0.345401,1.347490,'.r');plot(-0.481922,1.244457,'.r');plot(1.169302,2.345980,'.r');plot(-1.108704,0.905676,'.r');plot(-0.394776,1.303157,'.r');plot(-0.324874,1.324981,'.r');plot(2.704292,1.909368,'.r');plot(-0.395107,1.303051,'.r');plot(-0.806425,1.031248,'.r');plot(0.067247,1.687116,'.r');plot(0.487474,1.933020,'.r');plot(-0.043500,1.558763,'.r');plot(-0.009142,1.589656,'.r');plot(-1.369099,0.831708,'.r');plot(-1.397969,0.850936,'.r');plot(-0.135889,1.500097,'.r');plot(-0.001922,1.620530,'.r');plot(-0.143027,1.474096,'.r');plot(0.306838,1.853057,'.r');plot(-0.400631,1.303995,'.r');plot(-0.056465,1.550770,'.r');plot(-1.567998,0.807139,'.r');plot(-1.123709,0.892977,'.r');plot(-0.440809,1.266692,'.r');plot(-0.021289,1.598296,'.r');plot(-0.719080,1.063969,'.r');plot(2.221057,2.236803,'.r');plot(-2.887761,1.357552,'.r');plot(-0.480237,1.240466,'.r');plot(0.391267,1.900810,'.r');plot(1.300051,2.323393,'.r');plot(0.777801,2.174801,'.r');plot(0.880714,2.201437,'.r');plot(0.656447,2.083666,'.r');plot(0.727342,2.130239,'.r');plot(-0.120453,1.535485,'.r');plot(0.571222,1.985057,'.r');plot(0.453995,1.957137,'.r');plot(1.469248,2.466374,'.r');plot(-0.802318,1.036081,'.r');plot(0.911794,2.235453,'.r');plot(0.228009,1.762232,'.r');plot(-1.528877,0.832091,'.r');plot(-0.595571,1.147410,'.r');plot(0.616652,2.043901,'.r');plot(0.553062,2.015727,'.r');plot(-2.308514,1.034389,'.r');plot(-1.970829,0.903480,'.r');plot(0.694259,2.102005,'.r');plot(-0.317262,1.350414,'.r');plot(1.510780,2.345300,'.r');plot(0.954173,2.221109,'.r');plot(-0.416792,1.279410,'.r');



xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y_{50}^q$','Interpreter','latex','fontsize',25)

axis([-5 5 0 2.6])

t = title('$q=0$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(x,y,'-b')



==> images/yqi/plot1Dq_2_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 2.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)
plot(-0.653547,0.772486,'.r');


l=legend('$y_{50}^q$','$\bar{y}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(0.725290,1.369377,'.r');plot(-0.636692,0.804042,'.r');plot(-0.596022,0.848657,'.r');plot(-0.549430,0.906583,'.r');plot(-0.629060,0.817356,'.r');plot(-0.100328,1.537767,'.r');plot(-1.615843,0.212232,'.r');plot(-1.264207,0.314762,'.r');plot(0.228356,1.697370,'.r');plot(0.858974,1.239426,'.r');plot(-0.177077,1.402860,'.r');plot(0.792642,1.269539,'.r');plot(0.076902,1.652815,'.r');plot(0.713423,1.371167,'.r');plot(2.861311,0.181048,'.r');plot(0.554414,1.495679,'.r');plot(0.942646,1.159854,'.r');plot(-0.451028,1.027879,'.r');plot(-0.242279,1.326271,'.r');plot(0.009050,1.612968,'.r');plot(-1.223683,0.332586,'.r');plot(-0.543574,0.902174,'.r');plot(-1.116333,0.383093,'.r');plot(-1.554114,0.226795,'.r');plot(-0.042597,1.575557,'.r');plot(-0.646231,0.783084,'.r');plot(-0.796970,0.634162,'.r');plot(-1.103944,0.393954,'.r');plot(-0.004765,1.585222,'.r');plot(-1.709194,0.200265,'.r');plot(1.792855,0.518884,'.r');plot(-0.624387,0.819960,'.r');plot(0.692940,1.400753,'.r');plot(1.078270,1.010029,'.r');plot(-1.508234,0.237272,'.r');plot(0.686843,1.410818,'.r');plot(-0.371818,1.149225,'.r');plot(-0.238981,1.326980,'.r');plot(-0.175955,1.400647,'.r');plot(-0.781128,0.642843,'.r');plot(-0.272312,1.283430,'.r');plot(0.688749,1.408109,'.r');plot(-0.080190,1.522498,'.r');plot(-0.479775,0.992508,'.r');plot(0.892160,1.189500,'.r');plot(-0.147015,1.450850,'.r');plot(-0.912220,0.519687,'.r');plot(0.098807,1.652836,'.r');plot(-0.781660,0.642923,'.r');plot(-1.207896,0.340189,'.r');plot(0.700640,1.385340,'.r');plot(-0.057161,1.564042,'.r');plot(1.895498,0.470358,'.r');plot(0.133113,1.675111,'.r');plot(-0.389435,1.119933,'.r');plot(-0.584592,0.863467,'.r');plot(-0.837306,0.593396,'.r');plot(-0.595462,0.850077,'.r');plot(1.937657,0.447752,'.r');plot(0.197110,1.685357,'.r');plot(1.169791,0.942496,'.r');plot(0.093834,1.662838,'.r');plot(0.401840,1.639014,'.r');plot(5.169965,0.033424,'.r');plot(0.023304,1.631618,'.r');plot(-0.959316,0.489426,'.r');plot(-8.173587,0.013855,'.r');plot(-0.180449,1.408237,'.r');plot(-0.038875,1.558987,'.r');plot(-0.432505,1.072280,'.r');plot(0.533544,1.546571,'.r');plot(-0.027378,1.605338,'.r');plot(0.163021,1.691336,'.r');plot(0.107453,1.642818,'.r');plot(-0.551886,0.907011,'.r');plot(-0.431391,1.074534,'.r');plot(-0.859530,0.558740,'.r');plot(-0.826109,0.607408,'.r');plot(1.942164,0.445533,'.r');plot(0.544262,1.538923,'.r');plot(-0.494920,0.975701,'.r');plot(0.592083,1.486865,'.r');plot(0.036451,1.633555,'.r');plot(-0.648838,0.778656,'.r');plot(-1.019019,0.439648,'.r');plot(0.741935,1.336170,'.r');plot(-1.566650,0.223865,'.r');plot(0.722708,1.370343,'.r');plot(-4.026281,0.110945,'.r');plot(-0.816572,0.613714,'.r');plot(-0.007185,1.564787,'.r');plot(-0.179598,1.407161,'.r');plot(-0.351105,1.167142,'.r');plot(0.062127,1.681183,'.r');plot(0.627054,1.470596,'.r');plot(0.532706,1.545974,'.r');plot(-0.912817,0.519206,'.r');plot(-0.371790,1.149226,'.r');plot(0.327846,1.662778,'.r');plot(0.385662,1.622242,'.r');plot(-1.511858,0.236244,'.r');plot(0.379479,1.659135,'.r');plot(0.615479,1.491730,'.r');plot(0.835134,1.261408,'.r');plot(0.817947,1.253762,'.r');plot(-2.065447,0.158246,'.r');plot(-0.020092,1.590493,'.r');plot(3.790959,0.066244,'.r');plot(-1.957104,0.166680,'.r');plot(-1.304212,0.303453,'.r');plot(0.691904,1.402719,'.r');plot(1.063254,1.018023,'.r');plot(-0.366099,1.146266,'.r');plot(0.265994,1.672045,'.r');plot(0.557847,1.485513,'.r');plot(0.685738,1.412168,'.r');plot(0.698364,1.389794,'.r');plot(4.495039,0.032609,'.r');plot(1.691917,0.588630,'.r');plot(-0.373196,1.148903,'.r');plot(0.801997,1.244289,'.r');plot(-1.853218,0.180104,'.r');plot(0.911066,1.172399,'.r');plot(-1.119565,0.380682,'.r');plot(0.116591,1.667340,'.r');plot(0.467819,1.574135,'.r');plot(-1.706702,0.200702,'.r');plot(-0.463334,1.043770,'.r');plot(0.628525,1.466183,'.r');plot(-0.245960,1.323850,'.r');plot(-0.652500,0.773690,'.r');plot(-0.346700,1.180028,'.r');plot(0.254935,1.705233,'.r');plot(0.123756,1.680629,'.r');plot(-1.081720,0.411732,'.r');plot(-0.433954,1.068663,'.r');plot(-0.542018,0.901284,'.r');plot(-0.582134,0.862931,'.r');plot(-0.194863,1.382362,'.r');plot(4.916071,0.032347,'.r');plot(0.216619,1.673166,'.r');plot(-0.424393,1.081653,'.r');plot(-0.495716,0.974051,'.r');plot(-1.668067,0.205868,'.r');plot(0.025595,1.628997,'.r');plot(0.107941,1.643187,'.r');plot(0.236526,1.695853,'.r');plot(0.585445,1.512712,'.r');plot(-0.696782,0.733040,'.r');plot(0.721524,1.370542,'.r');plot(-0.747607,0.674227,'.r');plot(-0.455659,1.036096,'.r');plot(-0.091488,1.531419,'.r');plot(0.122565,1.680283,'.r');plot(1.507675,0.680539,'.r');plot(0.837722,1.258457,'.r');plot(-0.569292,0.869566,'.r');plot(-0.761885,0.647282,'.r');plot(0.490576,1.579435,'.r');plot(0.150810,1.655557,'.r');plot(0.489645,1.576606,'.r');plot(2.893487,0.174072,'.r');plot(-3.615482,0.121062,'.r');plot(0.148762,1.657008,'.r');plot(-2.373947,0.146246,'.r');plot(0.160539,1.684206,'.r');plot(-0.080971,1.521481,'.r');plot(0.442115,1.561704,'.r');plot(-0.176563,1.401857,'.r');plot(0.651399,1.423865,'.r');plot(0.806128,1.241060,'.r');plot(0.992783,1.090870,'.r');plot(0.489261,1.575353,'.r');plot(0.197737,1.684350,'.r');plot(-0.392307,1.120070,'.r');plot(0.368694,1.668792,'.r');plot(-0.437026,1.058682,'.r');plot(-0.264291,1.278808,'.r');plot(-0.267646,1.279721,'.r');plot(0.100738,1.648917,'.r');plot(-0.405918,1.128022,'.r');plot(0.313948,1.707492,'.r');plot(-13.823576,0.007428,'.r');plot(0.399968,1.638391,'.r');plot(0.236233,1.696016,'.r');plot(0.559411,1.483349,'.r');plot(-2.004656,0.162194,'.r');plot(-0.009634,1.548238,'.r');plot(0.304462,1.718904,'.r');plot(-0.703626,0.728218,'.r');plot(-0.536192,0.903429,'.r');plot(-28.809778,0.006845,'.r');plot(0.061674,1.679814,'.r');plot(1.179386,0.932020,'.r');plot(-0.389931,1.119719,'.r');plot(-0.407171,1.125639,'.r');plot(0.122612,1.680311,'.r');plot(-0.200113,1.363524,'.r');plot(-0.402869,1.130654,'.r');plot(3.146919,0.126750,'.r');plot(0.092716,1.664686,'.r');plot(-0.298778,1.234011,'.r');plot(-0.393283,1.120804,'.r');plot(-0.266913,1.279283,'.r');plot(1.935611,0.448779,'.r');plot(1.622644,0.611660,'.r');plot(-0.062981,1.546828,'.r');plot(0.646443,1.428508,'.r');plot(-0.440334,1.046064,'.r');plot(1.341303,0.814111,'.r');plot(-1.496340,0.241146,'.r');plot(-0.586157,0.863330,'.r');plot(-0.862145,0.556754,'.r');plot(-0.722086,0.698193,'.r');plot(0.537191,1.548431,'.r');plot(-0.172966,1.395072,'.r');plot(1.375666,0.773107,'.r');plot(1.180495,0.930686,'.r');plot(0.255319,1.703637,'.r');plot(-0.815212,0.614599,'.r');plot(0.906961,1.171443,'.r');plot(0.661495,1.417897,'.r');plot(-2.502782,0.139360,'.r');plot(-0.426548,1.080095,'.r');plot(-0.749584,0.670457,'.r');plot(2.090499,0.394155,'.r');plot(-0.168369,1.391989,'.r');plot(1.678297,0.594849,'.r');plot(0.965273,1.112967,'.r');plot(-1.584466,0.219375,'.r');plot(-0.384312,1.127601,'.r');plot(1.078492,1.009989,'.r');plot(-0.536567,0.902979,'.r');plot(-0.107602,1.514821,'.r');plot(-18.478539,0.006998,'.r');plot(-0.089963,1.528162,'.r');plot(0.548069,1.524342,'.r');plot(-1.030886,0.433828,'.r');plot(0.670157,1.417091,'.r');plot(-1.244877,0.323738,'.r');plot(0.313611,1.708345,'.r');plot(-0.538743,0.901245,'.r');plot(-0.548784,0.906238,'.r');plot(0.330965,1.654028,'.r');plot(-0.363441,1.144944,'.r');plot(0.412257,1.599609,'.r');plot(-0.654366,0.771594,'.r');plot(1.133292,0.970676,'.r');plot(-0.422587,1.083342,'.r');plot(-0.253559,1.303542,'.r');plot(2.114437,0.385009,'.r');plot(-1.021324,0.438350,'.r');plot(-1.792320,0.185949,'.r');plot(-0.063513,1.546206,'.r');plot(0.514603,1.568283,'.r');plot(0.833703,1.262702,'.r');plot(0.291086,1.681444,'.r');plot(-0.110650,1.503063,'.r');plot(-0.502735,0.956097,'.r');plot(-6.454729,0.030270,'.r');plot(0.909325,1.171764,'.r');plot(-0.563710,0.884481,'.r');plot(-0.566111,0.877495,'.r');plot(0.105436,1.642686,'.r');plot(-0.098875,1.539336,'.r');plot(1.069054,1.013375,'.r');plot(0.614728,1.491653,'.r');plot(-1.380151,0.266099,'.r');plot(-0.458169,1.040997,'.r');plot(0.354171,1.646632,'.r');plot(-1.026128,0.435938,'.r');plot(-0.206409,1.353070,'.r');plot(0.141663,1.671782,'.r');plot(0.387975,1.614903,'.r');plot(1.974367,0.431590,'.r');plot(-0.100151,1.538024,'.r');plot(-0.240222,1.326630,'.r');plot(0.953501,1.135481,'.r');plot(0.897776,1.178437,'.r');plot(-0.766059,0.642884,'.r');plot(-0.368767,1.148150,'.r');plot(0.404845,1.632963,'.r');plot(-1.700930,0.201670,'.r');plot(1.477322,0.694811,'.r');plot(-0.323375,1.223394,'.r');plot(-0.244546,1.325252,'.r');plot(-1.714669,0.199269,'.r');plot(-0.518827,0.937123,'.r');plot(0.256195,1.699705,'.r');plot(-0.032487,1.571946,'.r');plot(0.285654,1.690727,'.r');plot(-0.308574,1.236934,'.r');plot(0.288465,1.683139,'.r');plot(0.331740,1.652499,'.r');plot(0.193694,1.693391,'.r');plot(0.600592,1.473289,'.r');plot(1.481833,0.691837,'.r');plot(-4.702834,0.088657,'.r');plot(-0.648991,0.778421,'.r');plot(-0.328080,1.206257,'.r');plot(0.011956,1.615470,'.r');plot(-1.815662,0.183598,'.r');plot(0.011028,1.614060,'.r');plot(-0.703601,0.728246,'.r');plot(-0.483505,0.986983,'.r');plot(0.435768,1.593539,'.r');plot(0.269228,1.682058,'.r');plot(1.857076,0.490077,'.r');plot(-0.577573,0.861622,'.r');plot(0.550639,1.512377,'.r');plot(-0.098404,1.539578,'.r');plot(0.631894,1.456223,'.r');plot(1.924390,0.454595,'.r');plot(-0.316984,1.241611,'.r');plot(0.444314,1.558230,'.r');plot(0.563423,1.485677,'.r');plot(-0.165394,1.396060,'.r');plot(0.686773,1.410907,'.r');plot(-1.042090,0.429290,'.r');plot(-1.983559,0.163952,'.r');plot(0.414334,1.593608,'.r');plot(-0.334763,1.193001,'.r');plot(0.772176,1.317116,'.r');plot(0.182867,1.704502,'.r');plot(1.163372,0.948275,'.r');plot(1.338186,0.817721,'.r');plot(0.877222,1.225884,'.r');plot(0.425324,1.614683,'.r');plot(-0.109368,1.507795,'.r');plot(1.949268,0.442161,'.r');plot(0.540264,1.547128,'.r');plot(-0.296975,1.238027,'.r');plot(-0.004442,1.587914,'.r');plot(-1.548128,0.228103,'.r');plot(-1.061506,0.421464,'.r');plot(-1.879222,0.177090,'.r');plot(1.220831,0.882446,'.r');plot(-0.986687,0.469247,'.r');plot(0.389297,1.613348,'.r');plot(0.570922,1.510639,'.r');plot(-1.687082,0.203703,'.r');plot(1.252749,0.854386,'.r');plot(-0.395674,1.123629,'.r');plot(0.368789,1.669195,'.r');plot(0.271659,1.693207,'.r');plot(1.436285,0.730908,'.r');plot(-0.415406,1.099290,'.r');plot(0.049699,1.607511,'.r');plot(-0.185694,1.408361,'.r');plot(-0.114784,1.491981,'.r');plot(0.542279,1.543989,'.r');plot(-0.264331,1.278799,'.r');plot(1.347048,0.807046,'.r');plot(-0.391948,1.119879,'.r');plot(-0.547708,0.905511,'.r');plot(-1.017367,0.440647,'.r');plot(0.473215,1.546598,'.r');plot(-0.643933,0.787620,'.r');plot(0.248649,1.714396,'.r');plot(0.717897,1.370678,'.r');plot(0.040403,1.629254,'.r');plot(0.248259,1.713873,'.r');plot(2.751415,0.202439,'.r');plot(0.278938,1.710527,'.r');plot(0.577693,1.526892,'.r');plot(1.592159,0.630291,'.r');plot(0.159822,1.681523,'.r');plot(-1.217582,0.335251,'.r');plot(0.818454,1.254582,'.r');plot(-1.794613,0.185689,'.r');plot(-0.006806,1.567890,'.r');plot(-0.191014,1.396235,'.r');plot(-0.606115,0.823172,'.r');plot(-0.607574,0.820804,'.r');plot(0.075810,1.652628,'.r');plot(-1.220720,0.333849,'.r');plot(0.529270,1.544291,'.r');plot(1.217323,0.885985,'.r');plot(1.161953,0.949424,'.r');plot(-1.517989,0.234647,'.r');plot(0.199915,1.682100,'.r');plot(-1.187468,0.353860,'.r');plot(-0.432531,1.072223,'.r');plot(0.331436,1.653062,'.r');plot(0.343216,1.661687,'.r');plot(-0.771087,0.640940,'.r');plot(1.644028,0.604648,'.r');plot(-0.270643,1.282113,'.r');plot(-0.620547,0.819213,'.r');plot(-2.780861,0.138025,'.r');plot(0.295561,1.691389,'.r');plot(0.888689,1.198092,'.r');plot(1.143596,0.962273,'.r');plot(-1.555246,0.226541,'.r');plot(-0.611386,0.817219,'.r');plot(-0.237513,1.327837,'.r');plot(-0.889144,0.542913,'.r');plot(-4.115863,0.108725,'.r');plot(0.527166,1.544550,'.r');plot(0.177658,1.691633,'.r');plot(-0.221281,1.370170,'.r');plot(0.109434,1.645174,'.r');plot(-0.240651,1.326553,'.r');plot(-0.025673,1.610867,'.r');plot(0.067200,1.677569,'.r');plot(-0.217926,1.370044,'.r');plot(0.336287,1.650307,'.r');plot(0.102251,1.646204,'.r');plot(1.934607,0.449287,'.r');plot(-0.459761,1.043220,'.r');plot(0.720138,1.370646,'.r');plot(-3.377908,0.126868,'.r');plot(-0.843586,0.582181,'.r');plot(-0.142989,1.449600,'.r');plot(0.452531,1.585513,'.r');plot(-0.420341,1.086555,'.r');plot(0.745435,1.326043,'.r');plot(-0.167778,1.392377,'.r');plot(0.691617,1.403250,'.r');plot(0.754778,1.308569,'.r');plot(-0.159803,1.415974,'.r');plot(-0.013636,1.543993,'.r');plot(-0.161193,1.409975,'.r');plot(0.239028,1.695732,'.r');plot(0.372021,1.678953,'.r');plot(0.096367,1.657955,'.r');plot(0.168275,1.692694,'.r');plot(-0.148655,1.450416,'.r');plot(0.211009,1.676884,'.r');plot(0.364767,1.650817,'.r');plot(1.116097,0.989255,'.r');plot(-0.188279,1.403854,'.r');plot(0.918521,1.176877,'.r');plot(0.997214,1.089755,'.r');plot(0.515751,1.565460,'.r');plot(1.863702,0.486921,'.r');plot(0.974910,1.101156,'.r');plot(-0.639038,0.798645,'.r');plot(-0.044428,1.584771,'.r');plot(0.278323,1.710923,'.r');plot(0.590946,1.490965,'.r');plot(0.244325,1.704935,'.r');plot(0.579064,1.526982,'.r');plot(-1.352870,0.281262,'.r');plot(1.341323,0.814087,'.r');plot(0.345217,1.663663,'.r');plot(0.567713,1.498376,'.r');plot(-0.111759,1.499389,'.r');plot(1.291989,0.839727,'.r');plot(-0.720440,0.700387,'.r');plot(2.109492,0.386946,'.r');plot(0.658126,1.419333,'.r');plot(0.166416,1.694117,'.r');plot(-1.680753,0.204495,'.r');plot(0.994834,1.090309,'.r');plot(-0.704512,0.727153,'.r');plot(1.217646,0.885654,'.r');plot(1.938542,0.447312,'.r');plot(1.139838,0.965084,'.r');plot(5.123171,0.033240,'.r');plot(0.796616,1.256312,'.r');plot(0.100428,1.649519,'.r');plot(0.502624,1.588422,'.r');plot(-1.017028,0.440859,'.r');plot(-0.457580,1.039958,'.r');plot(-0.594381,0.852680,'.r');plot(-0.000977,1.610929,'.r');plot(-2.206137,0.152620,'.r');plot(-3.039665,0.131235,'.r');plot(-1.028676,0.434783,'.r');plot(0.829725,1.264583,'.r');plot(-0.030630,1.584770,'.r');plot(-0.814567,0.615040,'.r');plot(-0.331618,1.197227,'.r');plot(-0.057430,1.562825,'.r');plot(0.911344,1.172525,'.r');plot(4.344110,0.034966,'.r');plot(0.933866,1.174537,'.r');plot(-0.244640,1.325181,'.r');plot(-0.357354,1.149851,'.r');plot(-0.347345,1.178376,'.r');plot(1.510337,0.679739,'.r');plot(0.194962,1.689989,'.r');plot(1.512207,0.679189,'.r');plot(-1.594599,0.216843,'.r');plot(-0.003202,1.597581,'.r');plot(-0.178664,1.405733,'.r');plot(0.206984,1.680581,'.r');plot(-0.178487,1.405435,'.r');plot(0.329231,1.658459,'.r');plot(-0.497410,0.970117,'.r');plot(-0.895959,0.535895,'.r');plot(1.168684,0.943564,'.r');plot(3.136831,0.128118,'.r');plot(5.651030,0.034123,'.r');plot(1.751775,0.545390,'.r');plot(1.202179,0.903069,'.r');plot(-0.908648,0.522753,'.r');plot(0.801196,1.245539,'.r');plot(-1.325988,0.297274,'.r');plot(-1.041377,0.429575,'.r');plot(0.692696,1.401223,'.r');plot(0.166857,1.693923,'.r');plot(-0.992967,0.462618,'.r');plot(-0.361490,1.145065,'.r');plot(1.154336,0.954983,'.r');plot(-0.443721,1.034497,'.r');plot(1.112933,0.992766,'.r');plot(-2.020603,0.161047,'.r');plot(-0.124549,1.484573,'.r');plot(-0.945840,0.497272,'.r');plot(-0.263675,1.279023,'.r');plot(-0.663501,0.761949,'.r');plot(0.041821,1.624990,'.r');plot(0.240866,1.697537,'.r');plot(1.616748,0.614383,'.r');plot(-0.672811,0.748514,'.r');plot(-0.416256,1.096582,'.r');plot(-1.371377,0.269857,'.r');plot(0.740743,1.339708,'.r');plot(-0.548321,0.905946,'.r');plot(-2.598446,0.138756,'.r');plot(0.489402,1.575819,'.r');plot(0.529359,1.544309,'.r');plot(0.588456,1.500830,'.r');plot(0.815062,1.249078,'.r');plot(0.089478,1.668253,'.r');plot(2.084717,0.396256,'.r');plot(0.503024,1.588073,'.r');plot(0.767085,1.313852,'.r');plot(-1.397298,0.262657,'.r');plot(-1.350110,0.283147,'.r');plot(-0.121902,1.486685,'.r');plot(-1.188092,0.353411,'.r');plot(1.047230,1.042272,'.r');plot(2.399352,0.290287,'.r');plot(0.184265,1.706883,'.r');plot(0.381038,1.649246,'.r');plot(1.334870,0.821325,'.r');plot(-1.522727,0.233517,'.r');plot(0.170603,1.689735,'.r');plot(0.128544,1.677506,'.r');plot(-1.472429,0.250815,'.r');plot(1.304078,0.838820,'.r');plot(4.179489,0.040151,'.r');plot(-0.964829,0.486370,'.r');plot(-0.140063,1.449775,'.r');plot(-0.217015,1.368991,'.r');plot(0.330971,1.654015,'.r');plot(-0.192172,1.392333,'.r');plot(-0.148603,1.450446,'.r');plot(0.291526,1.681748,'.r');plot(-0.287056,1.269734,'.r');plot(-0.367541,1.147306,'.r');plot(0.517861,1.560177,'.r');plot(1.499190,0.683373,'.r');plot(-0.417064,1.094182,'.r');plot(-0.115436,1.490921,'.r');plot(6.547716,0.030287,'.r');plot(-0.730854,0.690976,'.r');plot(-2.330026,0.148976,'.r');plot(-1.848685,0.180565,'.r');plot(0.223030,1.684941,'.r');plot(-0.334669,1.193082,'.r');plot(2.554842,0.237728,'.r');plot(0.692518,1.401564,'.r');plot(-1.213646,0.337132,'.r');plot(-0.184623,1.409344,'.r');plot(0.554806,1.494199,'.r');plot(0.542339,1.543865,'.r');plot(-1.000771,0.454375,'.r');plot(0.699212,1.388100,'.r');plot(-1.074221,0.415849,'.r');plot(0.967987,1.109047,'.r');plot(0.138537,1.674915,'.r');plot(-1.255961,0.318591,'.r');plot(-0.181884,1.409457,'.r');plot(-1.544197,0.228936,'.r');plot(0.254322,1.707594,'.r');plot(-0.475433,1.005062,'.r');plot(-0.885208,0.546271,'.r');plot(3.518437,0.091413,'.r');plot(-0.010848,1.543468,'.r');plot(0.605152,1.478511,'.r');plot(-1.120833,0.379808,'.r');plot(0.461854,1.603037,'.r');plot(-0.971670,0.482131,'.r');plot(0.509723,1.578831,'.r');plot(0.504855,1.586170,'.r');plot(-0.174831,1.398421,'.r');plot(0.263822,1.671126,'.r');plot(1.362583,0.787392,'.r');plot(0.415358,1.592083,'.r');plot(-1.902012,0.174013,'.r');plot(-0.193438,1.387754,'.r');plot(1.370147,0.778727,'.r');plot(-0.177268,1.403227,'.r');plot(1.015928,1.085117,'.r');plot(-0.503907,0.953205,'.r');plot(-1.011387,0.444806,'.r');plot(-1.226827,0.331289,'.r');plot(0.373937,1.679786,'.r');plot(-0.313888,1.243327,'.r');plot(0.099679,1.651026,'.r');plot(3.182927,0.122212,'.r');plot(-0.270261,1.281790,'.r');plot(-0.027576,1.604388,'.r');plot(0.297629,1.699260,'.r');plot(-0.558934,0.897777,'.r');plot(-0.013920,1.544964,'.r');plot(-2.258168,0.151709,'.r');plot(-0.625908,0.819606,'.r');plot(-0.485194,0.985649,'.r');plot(-0.285237,1.274463,'.r');plot(0.452852,1.587136,'.r');plot(2.303414,0.322247,'.r');plot(-0.288505,1.265428,'.r');plot(-1.515075,0.235385,'.r');plot(-2.492328,0.139657,'.r');plot(0.701917,1.383004,'.r');plot(0.195173,1.689462,'.r');plot(0.241835,1.699168,'.r');plot(-0.142525,1.449479,'.r');plot(-0.547132,0.905064,'.r');plot(2.355131,0.306129,'.r');plot(-0.322352,1.227197,'.r');plot(-0.980412,0.475275,'.r');plot(-0.083082,1.520041,'.r');plot(0.367279,1.662425,'.r');plot(4.568228,0.032069,'.r');plot(-0.364535,1.145334,'.r');plot(-0.760457,0.649366,'.r');plot(0.163848,1.692780,'.r');plot(-0.200268,1.363059,'.r');plot(1.458064,0.710769,'.r');plot(0.268762,1.680131,'.r');plot(-0.324017,1.220950,'.r');plot(0.183234,1.705227,'.r');plot(0.014932,1.622594,'.r');plot(-0.078574,1.525285,'.r');plot(0.210880,1.677035,'.r');plot(-0.058602,1.557915,'.r');plot(-0.228216,1.351753,'.r');plot(-0.811960,0.617007,'.r');plot(0.579828,1.526493,'.r');plot(-0.121332,1.486936,'.r');plot(-1.166885,0.366227,'.r');plot(0.640631,1.436321,'.r');plot(1.513466,0.678822,'.r');plot(-0.390829,1.119591,'.r');plot(-0.290303,1.259582,'.r');plot(-0.343364,1.186597,'.r');plot(-0.769520,0.641191,'.r');plot(-0.036396,1.556533,'.r');plot(0.668450,1.416989,'.r');plot(-0.877416,0.550794,'.r');plot(0.577593,1.526838,'.r');plot(-1.073362,0.416270,'.r');plot(0.142078,1.671088,'.r');plot(-0.750140,0.669350,'.r');plot(-0.015481,1.552985,'.r');plot(-0.202646,1.357080,'.r');plot(-0.498700,0.966822,'.r');plot(-0.401289,1.130317,'.r');plot(-0.333204,1.194692,'.r');plot(-3.143661,0.129954,'.r');plot(0.161151,1.686307,'.r');plot(-0.185032,1.409032,'.r');plot(-0.465776,1.039954,'.r');plot(-0.045729,1.590069,'.r');plot(0.895186,1.182988,'.r');plot(-0.105002,1.525055,'.r');plot(-0.467156,1.036371,'.r');plot(0.496634,1.589725,'.r');plot(1.342161,0.813086,'.r');plot(-0.833613,0.599079,'.r');plot(0.125177,1.680237,'.r');plot(-6.503053,0.029417,'.r');plot(0.580283,1.526024,'.r');plot(-2.614921,0.138870,'.r');plot(2.098715,0.391089,'.r');plot(0.732399,1.360911,'.r');plot(-0.166960,1.393257,'.r');plot(-0.422131,1.083877,'.r');plot(-1.378196,0.266817,'.r');plot(0.652742,1.422807,'.r');plot(-0.141182,1.449407,'.r');plot(0.024742,1.630009,'.r');plot(0.761972,1.309136,'.r');plot(0.156244,1.666998,'.r');plot(-0.942143,0.499653,'.r');plot(-1.359822,0.276609,'.r');plot(-0.343491,1.186411,'.r');plot(0.117191,1.669359,'.r');plot(-0.156690,1.429809,'.r');plot(-0.826730,0.606878,'.r');plot(0.309182,1.717541,'.r');plot(1.380318,0.768876,'.r');plot(-0.827159,0.606497,'.r');plot(0.647991,1.426914,'.r');plot(5.986071,0.033255,'.r');plot(-0.729147,0.691931,'.r');plot(0.629240,1.464030,'.r');plot(-1.027141,0.435471,'.r');plot(2.128735,0.379326,'.r');plot(-0.508655,0.944299,'.r');plot(-0.048135,1.595090,'.r');plot(0.873441,1.232036,'.r');plot(-0.053060,1.583939,'.r');plot(1.352578,0.799977,'.r');plot(3.282675,0.111835,'.r');plot(-0.517820,0.937888,'.r');plot(-1.846955,0.180737,'.r');plot(0.414221,1.593835,'.r');plot(-0.235360,1.330462,'.r');plot(0.036517,1.633575,'.r');plot(-5.370867,0.060521,'.r');plot(0.757397,1.307458,'.r');plot(-0.117908,1.488376,'.r');plot(-0.328246,1.205734,'.r');plot(0.343796,1.662454,'.r');plot(0.007381,1.613987,'.r');plot(4.458951,0.033005,'.r');plot(2.115726,0.384501,'.r');plot(0.489222,1.575222,'.r');plot(-0.297341,1.237110,'.r');plot(1.808475,0.511311,'.r');plot(-0.376026,1.146216,'.r');plot(0.760131,1.307999,'.r');plot(-0.610397,0.817792,'.r');plot(-0.042824,1.576751,'.r');plot(0.134480,1.675115,'.r');plot(-0.037210,1.556284,'.r');plot(-0.541863,0.901221,'.r');plot(-0.405392,1.128800,'.r');plot(-0.393625,1.121130,'.r');plot(-0.664655,0.760504,'.r');plot(-1.220570,0.333914,'.r');plot(-0.963056,0.487370,'.r');plot(0.367568,1.663769,'.r');plot(1.540422,0.668897,'.r');plot(0.143274,1.668761,'.r');plot(0.332078,1.651930,'.r');plot(1.007169,1.087927,'.r');plot(1.435777,0.731344,'.r');plot(0.310293,1.715712,'.r');plot(0.991570,1.091247,'.r');plot(1.140528,0.964549,'.r');plot(0.169047,1.691761,'.r');plot(-0.558126,0.899623,'.r');plot(0.557894,1.485424,'.r');plot(1.101550,1.003154,'.r');plot(-0.217491,1.369586,'.r');plot(-0.842058,0.585002,'.r');plot(-2.096277,0.156494,'.r');plot(-0.162529,1.404706,'.r');plot(1.172574,0.939676,'.r');plot(0.855519,1.240178,'.r');plot(1.211688,0.891979,'.r');plot(11.652439,0.011959,'.r');plot(0.655690,1.420744,'.r');plot(-0.811992,0.616981,'.r');plot(1.044500,1.047426,'.r');plot(2.336858,0.312136,'.r');plot(-0.755787,0.657776,'.r');plot(-0.337764,1.191145,'.r');plot(0.708990,1.373572,'.r');plot(1.421621,0.742267,'.r');plot(-0.775296,0.641388,'.r');plot(0.517569,1.560904,'.r');plot(1.804631,0.513080,'.r');plot(-0.710301,0.718083,'.r');plot(-1.035619,0.431878,'.r');plot(-0.301201,1.230913,'.r');plot(0.477235,1.539515,'.r');plot(0.841216,1.253760,'.r');plot(-28.236952,0.006848,'.r');plot(-1.201188,0.344269,'.r');plot(-1.724380,0.197408,'.r');plot(-0.421029,1.085410,'.r');plot(-0.459019,1.042304,'.r');plot(-0.718983,0.702562,'.r');plot(1.015045,1.085527,'.r');plot(-0.536770,0.902754,'.r');plot(-0.734635,0.688999,'.r');plot(-0.456974,1.038800,'.r');plot(-1.019970,0.439100,'.r');plot(2.318071,0.317945,'.r');plot(0.076500,1.652645,'.r');plot(-0.412765,1.108436,'.r');plot(0.358820,1.637609,'.r');plot(0.556104,1.489838,'.r');plot(-1.050860,0.425775,'.r');plot(0.061431,1.678956,'.r');plot(1.750499,0.546363,'.r');plot(-0.057589,1.562117,'.r');plot(-0.034785,1.560219,'.r');plot(-0.420548,1.086195,'.r');plot(0.736268,1.352250,'.r');plot(-0.228490,1.350743,'.r');plot(0.127118,1.678795,'.r');plot(-1.027131,0.435476,'.r');plot(-0.817885,0.612902,'.r');plot(4.756659,0.031837,'.r');plot(-0.170945,1.392542,'.r');plot(3.047515,0.142286,'.r');plot(-0.142149,1.449412,'.r');plot(0.589137,1.498065,'.r');plot(0.155486,1.664237,'.r');plot(0.650638,1.424497,'.r');plot(-1.161440,0.368147,'.r');plot(0.536967,1.548393,'.r');plot(1.590768,0.631381,'.r');plot(1.901081,0.467293,'.r');plot(0.230718,1.699101,'.r');plot(0.490487,1.579178,'.r');plot(-4.491864,0.097015,'.r');plot(1.180218,0.931023,'.r');plot(2.444667,0.273166,'.r');plot(1.511347,0.679441,'.r');plot(-0.881756,0.548624,'.r');plot(-0.073908,1.535581,'.r');plot(0.225838,1.692542,'.r');plot(-0.895859,0.536004,'.r');plot(0.002805,1.618845,'.r');plot(0.431093,1.615247,'.r');plot(-0.819881,0.611700,'.r');plot(-0.654414,0.771542,'.r');plot(-0.045676,1.589884,'.r');plot(0.860151,1.239273,'.r');plot(-0.000244,1.613912,'.r');plot(-0.532336,0.910301,'.r');plot(-0.186845,1.406716,'.r');plot(0.455358,1.598499,'.r');plot(-3.701288,0.118805,'.r');plot(0.575737,1.524652,'.r');plot(0.032531,1.629401,'.r');plot(0.695787,1.395052,'.r');plot(-0.142285,1.449432,'.r');plot(-0.402346,1.130660,'.r');plot(1.254598,0.853021,'.r');plot(0.107546,1.642878,'.r');plot(-0.109081,1.508908,'.r');plot(-0.831711,0.601611,'.r');plot(2.026873,0.414695,'.r');plot(-4.377254,0.101057,'.r');plot(0.105716,1.642578,'.r');plot(2.349687,0.307957,'.r');plot(-0.153512,1.441667,'.r');plot(-0.357511,1.149550,'.r');plot(-0.458874,1.042101,'.r');plot(0.264961,1.670946,'.r');plot(-0.452753,1.030311,'.r');plot(1.750105,0.546664,'.r');plot(-0.279135,1.283938,'.r');plot(0.324460,1.674761,'.r');plot(-0.550718,0.907003,'.r');plot(-0.360229,1.145831,'.r');plot(4.378604,0.034253,'.r');plot(0.263822,1.671126,'.r');plot(0.034320,1.631742,'.r');plot(-0.238283,1.327312,'.r');plot(1.520045,0.676874,'.r');plot(-2.732964,0.138879,'.r');plot(-4.592636,0.093148,'.r');plot(0.687572,1.409836,'.r');plot(-0.114182,1.493128,'.r');plot(-1.241218,0.325350,'.r');plot(0.855233,1.240273,'.r');plot(-0.079459,1.523655,'.r');plot(-0.456756,1.038366,'.r');plot(-0.106371,1.519780,'.r');plot(-0.379779,1.138802,'.r');plot(-0.560160,0.894679,'.r');plot(-0.466877,1.037168,'.r');plot(-0.590468,0.859953,'.r');plot(0.046645,1.608709,'.r');plot(1.136268,0.968012,'.r');plot(2.981776,0.155038,'.r');plot(0.686037,1.411819,'.r');plot(-0.524050,0.929901,'.r');plot(-0.467049,1.036682,'.r');plot(3.218644,0.118181,'.r');plot(-0.104073,1.528354,'.r');plot(-0.113058,1.495709,'.r');plot(5.918036,0.033506,'.r');plot(-3.156774,0.129827,'.r');plot(-0.470432,1.024852,'.r');plot(-0.683771,0.735871,'.r');plot(0.327825,1.662846,'.r');plot(-0.149655,1.449605,'.r');plot(-0.406055,1.127798,'.r');plot(0.062949,1.682893,'.r');plot(-0.224871,1.363103,'.r');plot(-1.401145,0.262472,'.r');plot(-0.018079,1.573359,'.r');plot(0.545076,1.536290,'.r');plot(-1.653985,0.207220,'.r');plot(-0.839863,0.588982,'.r');plot(0.038521,1.632782,'.r');plot(-0.143441,1.449750,'.r');plot(-0.295384,1.242528,'.r');plot(2.124268,0.381110,'.r');plot(0.742912,1.333276,'.r');plot(-0.797193,0.633891,'.r');plot(0.377102,1.671681,'.r');plot(-0.301961,1.230537,'.r');plot(0.128268,1.677752,'.r');plot(-0.852861,0.566408,'.r');plot(-0.220490,1.370730,'.r');plot(-1.119700,0.380587,'.r');plot(0.268148,1.677799,'.r');plot(0.344080,1.662776,'.r');plot(0.168662,1.692241,'.r');plot(-0.668957,0.754448,'.r');plot(-0.073442,1.536540,'.r');plot(0.235598,1.696439,'.r');plot(-1.303011,0.303671,'.r');plot(-0.065634,1.544652,'.r');plot(0.538912,1.548162,'.r');plot(-0.301981,1.230530,'.r');plot(-0.518367,0.937492,'.r');plot(-0.200005,1.363852,'.r');plot(0.199451,1.682427,'.r');plot(0.702526,1.381944,'.r');plot(0.958848,1.124233,'.r');plot(1.123215,0.981143,'.r');plot(0.679003,1.416902,'.r');plot(-0.845509,0.578643,'.r');plot(-0.253281,1.304541,'.r');plot(-0.067287,1.543872,'.r');plot(-2.060864,0.158516,'.r');plot(0.343299,1.661804,'.r');plot(0.310192,1.715895,'.r');plot(-1.951246,0.167370,'.r');plot(0.694372,1.397924,'.r');plot(0.745963,1.324603,'.r');plot(-1.159176,0.368763,'.r');plot(1.234952,0.869242,'.r');plot(0.670277,1.417101,'.r');plot(0.461057,1.604874,'.r');plot(0.184048,1.706584,'.r');plot(-1.333469,0.293635,'.r');plot(-1.177332,0.360766,'.r');plot(0.533661,1.546654,'.r');plot(0.376853,1.672720,'.r');plot(-0.345401,1.182996,'.r');plot(-0.481922,0.988802,'.r');plot(1.169302,0.942971,'.r');plot(-1.108704,0.389591,'.r');plot(-0.394776,1.122438,'.r');plot(-0.324874,1.217676,'.r');plot(2.704292,0.210154,'.r');plot(-0.395107,1.122864,'.r');plot(-0.806425,0.622398,'.r');plot(0.067247,1.677408,'.r');plot(0.487474,1.568968,'.r');plot(-0.043500,1.580256,'.r');plot(-0.009142,1.550917,'.r');plot(-1.369099,0.271046,'.r');plot(-1.397969,0.262613,'.r');plot(-0.135889,1.455708,'.r');plot(-0.001922,1.606004,'.r');plot(-0.143027,1.449612,'.r');plot(0.306838,1.719720,'.r');plot(-0.400631,1.129883,'.r');plot(-0.056465,1.567327,'.r');plot(-1.567998,0.223535,'.r');plot(-1.123709,0.377988,'.r');plot(-0.440809,1.044273,'.r');plot(-0.021289,1.599273,'.r');plot(-0.719080,0.702410,'.r');plot(2.221057,0.345616,'.r');plot(-2.887761,0.134945,'.r');plot(-0.480237,0.991574,'.r');plot(0.391267,1.614502,'.r');plot(1.300051,0.839257,'.r');plot(0.777801,1.314123,'.r');plot(0.880714,1.218452,'.r');plot(0.656447,1.420274,'.r');plot(0.727342,1.367908,'.r');plot(-0.120453,1.487260,'.r');plot(0.571222,1.511751,'.r');plot(0.453995,1.592693,'.r');plot(1.469248,0.700936,'.r');plot(-0.802318,0.627370,'.r');plot(0.911794,1.172743,'.r');plot(0.228009,1.696877,'.r');plot(-1.528877,0.232148,'.r');plot(-0.595571,0.849806,'.r');plot(0.616652,1.491441,'.r');plot(0.553062,1.501248,'.r');plot(-2.308514,0.150052,'.r');plot(-1.970829,0.165186,'.r');plot(0.694259,1.398152,'.r');plot(-0.317262,1.241199,'.r');plot(1.510780,0.679608,'.r');plot(0.954173,1.133994,'.r');plot(-0.416792,1.094969,'.r');

xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y_{50}^q$','Interpreter','latex','fontsize',25)

axis([-5 5 0 2.6])

t = title('$q=2.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(x,y,'-b');

==> images/yqi/plot1Dq_5_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 5.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(-0.653547,0.457761,'.r');

l=legend('$y_{50}^q$','$\bar{y}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(0.725290,0.721915,'.r');plot(-0.636692,0.491100,'.r');plot(-0.596022,0.532919,'.r');plot(-0.549430,0.610508,'.r');plot(-0.629060,0.495881,'.r');plot(-0.100328,1.517222,'.r');plot(-1.615843,0.031507,'.r');plot(-1.264207,0.074868,'.r');plot(0.228356,1.539728,'.r');plot(0.858974,0.540696,'.r');plot(-0.177077,1.350395,'.r');plot(0.792642,0.615442,'.r');plot(0.076902,1.639278,'.r');plot(0.713423,0.720490,'.r');plot(2.861311,0.006468,'.r');plot(0.554414,1.012171,'.r');plot(0.942646,0.435227,'.r');plot(-0.451028,0.787027,'.r');plot(-0.242279,1.219810,'.r');plot(0.009050,1.622243,'.r');plot(-1.223683,0.084496,'.r');plot(-0.543574,0.618845,'.r');plot(-1.116333,0.112246,'.r');plot(-1.554114,0.035232,'.r');plot(-0.042597,1.565279,'.r');plot(-0.646231,0.474055,'.r');plot(-0.796970,0.294900,'.r');plot(-1.103944,0.117373,'.r');plot(-0.004765,1.624270,'.r');plot(-1.709194,0.025019,'.r');plot(1.792855,0.061346,'.r');plot(-0.624387,0.498137,'.r');plot(0.692940,0.767672,'.r');plot(1.078270,0.315962,'.r');plot(-1.508234,0.039863,'.r');plot(0.686843,0.786331,'.r');plot(-0.371818,0.943450,'.r');plot(-0.238981,1.230135,'.r');plot(-0.175955,1.353139,'.r');plot(-0.781128,0.306280,'.r');plot(-0.272312,1.138685,'.r');plot(0.688749,0.781179,'.r');plot(-0.080190,1.503659,'.r');plot(-0.479775,0.744542,'.r');plot(0.892160,0.497179,'.r');plot(-0.147015,1.401691,'.r');plot(-0.912220,0.211825,'.r');plot(0.098807,1.638665,'.r');plot(-0.781660,0.305812,'.r');plot(-1.207896,0.088654,'.r');plot(0.700640,0.741171,'.r');plot(-0.057161,1.573908,'.r');plot(1.895498,0.049370,'.r');plot(0.133113,1.668743,'.r');plot(-0.389435,0.911310,'.r');plot(-0.584592,0.543266,'.r');plot(-0.837306,0.266858,'.r');plot(-0.595462,0.533038,'.r');plot(1.937657,0.044541,'.r');plot(0.197110,1.581483,'.r');plot(1.169791,0.263048,'.r');plot(0.093834,1.634037,'.r');plot(0.401840,1.300009,'.r');plot(5.169965,0.000148,'.r');plot(0.023304,1.634759,'.r');plot(-0.959316,0.182188,'.r');plot(-8.173587,0.000106,'.r');plot(-0.180449,1.345923,'.r');plot(-0.038875,1.565147,'.r');plot(-0.432505,0.819095,'.r');plot(0.533544,1.061715,'.r');plot(-0.027378,1.568770,'.r');plot(0.163021,1.632391,'.r');plot(0.107453,1.660765,'.r');plot(-0.551886,0.607728,'.r');plot(-0.431391,0.823681,'.r');plot(-0.859530,0.246690,'.r');plot(-0.826109,0.274198,'.r');plot(1.942164,0.044041,'.r');plot(0.544262,1.016579,'.r');plot(-0.494920,0.703557,'.r');plot(0.592083,0.931191,'.r');plot(0.036451,1.635189,'.r');plot(-0.648838,0.467991,'.r');plot(-1.019019,0.150054,'.r');plot(0.741935,0.697933,'.r');plot(-1.566650,0.034334,'.r');plot(0.722708,0.722042,'.r');plot(-4.026281,0.001819,'.r');plot(-0.816572,0.280594,'.r');plot(-0.007185,1.626104,'.r');plot(-0.179598,1.346491,'.r');plot(-0.351105,0.985053,'.r');plot(0.062127,1.651876,'.r');plot(0.627054,0.879292,'.r');plot(0.532706,1.065899,'.r');plot(-0.912817,0.211392,'.r');plot(-0.371790,0.943467,'.r');plot(0.327846,1.435573,'.r');plot(0.385662,1.344614,'.r');plot(-1.511858,0.039455,'.r');plot(0.379479,1.345172,'.r');plot(0.615479,0.892286,'.r');plot(0.835134,0.561345,'.r');plot(0.817947,0.590777,'.r');plot(-2.065447,0.013118,'.r');plot(-0.020092,1.558105,'.r');plot(3.790959,0.001320,'.r');plot(-1.957104,0.016077,'.r');plot(-1.304212,0.066017,'.r');plot(0.691904,0.771223,'.r');plot(1.063254,0.324571,'.r');plot(-0.366099,0.946284,'.r');plot(0.265994,1.538367,'.r');plot(0.557847,1.012829,'.r');plot(0.685738,0.788959,'.r');plot(0.698364,0.748575,'.r');plot(4.495039,0.000399,'.r');plot(1.691917,0.075481,'.r');plot(-0.373196,0.942415,'.r');plot(0.801997,0.606310,'.r');plot(-1.853218,0.019175,'.r');plot(0.911066,0.478065,'.r');plot(-1.119565,0.111042,'.r');plot(0.116591,1.625281,'.r');plot(0.467819,1.165277,'.r');plot(-1.706702,0.025149,'.r');plot(-0.463334,0.761683,'.r');plot(0.628525,0.877392,'.r');plot(-0.245960,1.209882,'.r');plot(-0.652500,0.459865,'.r');plot(-0.346700,0.998669,'.r');plot(0.254935,1.514036,'.r');plot(0.123756,1.617276,'.r');plot(-1.081720,0.127688,'.r');plot(-0.433954,0.813088,'.r');plot(-0.542018,0.621392,'.r');plot(-0.582134,0.549033,'.r');plot(-0.194863,1.346944,'.r');plot(4.916071,0.000168,'.r');plot(0.216619,1.574724,'.r');plot(-0.424393,0.845680,'.r');plot(-0.495716,0.700638,'.r');plot(-1.668067,0.027670,'.r');plot(0.025595,1.631973,'.r');plot(0.107941,1.660900,'.r');plot(0.236526,1.579392,'.r');plot(0.585445,0.950143,'.r');plot(-0.696782,0.399513,'.r');plot(0.721524,0.721861,'.r');plot(-0.747607,0.340596,'.r');plot(-0.455659,0.782667,'.r');plot(-0.091488,1.490620,'.r');plot(0.122565,1.613249,'.r');plot(1.507675,0.114494,'.r');plot(0.837722,0.557676,'.r');plot(-0.569292,0.586375,'.r');plot(-0.761885,0.327738,'.r');plot(0.490576,1.153588,'.r');plot(0.150810,1.613327,'.r');plot(0.489645,1.154809,'.r');plot(2.893487,0.006122,'.r');plot(-3.615482,0.002366,'.r');plot(0.148762,1.612936,'.r');plot(-2.373947,0.008326,'.r');plot(0.160539,1.628883,'.r');plot(-0.080971,1.499031,'.r');plot(0.442115,1.211991,'.r');plot(-0.176563,1.351581,'.r');plot(0.651399,0.834890,'.r');plot(0.806128,0.603347,'.r');plot(0.992783,0.395032,'.r');plot(0.489261,1.155152,'.r');plot(0.197737,1.581236,'.r');plot(-0.392307,0.908029,'.r');plot(0.368694,1.359758,'.r');plot(-0.437026,0.801326,'.r');plot(-0.264291,1.170366,'.r');plot(-0.267646,1.153527,'.r');plot(0.100738,1.643496,'.r');plot(-0.405918,0.881233,'.r');plot(0.313948,1.465762,'.r');plot(-13.823576,-0.000065,'.r');plot(0.399968,1.302624,'.r');plot(0.236233,1.578522,'.r');plot(0.559411,1.012476,'.r');plot(-2.004656,0.014696,'.r');plot(-0.009634,1.620730,'.r');plot(0.304462,1.473149,'.r');plot(-0.703626,0.393925,'.r');plot(-0.536192,0.631937,'.r');plot(-28.809778,-0.000099,'.r');plot(0.061674,1.650221,'.r');plot(1.179386,0.255784,'.r');plot(-0.389931,0.910664,'.r');plot(-0.407171,0.877202,'.r');plot(0.122612,1.613367,'.r');plot(-0.200113,1.333842,'.r');plot(-0.402869,0.890579,'.r');plot(3.146919,0.003845,'.r');plot(0.092716,1.633895,'.r');plot(-0.298778,1.117961,'.r');plot(-0.393283,0.907070,'.r');plot(-0.266913,1.156972,'.r');plot(1.935611,0.044770,'.r');plot(1.622644,0.090450,'.r');plot(-0.062981,1.532155,'.r');plot(0.646443,0.846985,'.r');plot(-0.440334,0.792124,'.r');plot(1.341303,0.172097,'.r');plot(-1.496340,0.041176,'.r');plot(-0.586157,0.540307,'.r');plot(-0.862145,0.244190,'.r');plot(-0.722086,0.376012,'.r');plot(0.537191,1.042992,'.r');plot(-0.172966,1.362538,'.r');plot(1.375666,0.157079,'.r');plot(1.180495,0.254927,'.r');plot(0.255319,1.515250,'.r');plot(-0.815212,0.281580,'.r');plot(0.906961,0.482360,'.r');plot(0.661495,0.812100,'.r');plot(-2.502782,0.007377,'.r');plot(-0.426548,0.840609,'.r');plot(-0.749584,0.339049,'.r');plot(2.090499,0.031079,'.r');plot(-0.168369,1.377367,'.r');plot(1.678297,0.078236,'.r');plot(0.965273,0.418451,'.r');plot(-1.584466,0.033281,'.r');plot(-0.384312,0.920687,'.r');plot(1.078492,0.315854,'.r');plot(-0.536567,0.631208,'.r');plot(-0.107602,1.468081,'.r');plot(-18.478539,-0.000089,'.r');plot(-0.089963,1.483479,'.r');plot(0.548069,1.011522,'.r');plot(-1.030886,0.144655,'.r');plot(0.670157,0.803198,'.r');plot(-1.244877,0.079212,'.r');plot(0.313611,1.467562,'.r');plot(-0.538743,0.627120,'.r');plot(-0.548784,0.611315,'.r');plot(0.330965,1.441846,'.r');plot(-0.363441,0.949050,'.r');plot(0.412257,1.282354,'.r');plot(-0.654366,0.456212,'.r');plot(1.133292,0.285801,'.r');plot(-0.422587,0.848753,'.r');plot(-0.253559,1.202894,'.r');plot(2.114437,0.029592,'.r');plot(-1.021324,0.148883,'.r');plot(-1.792320,0.021704,'.r');plot(-0.063513,1.529534,'.r');plot(0.514603,1.073413,'.r');plot(0.833703,0.563571,'.r');plot(0.291086,1.475455,'.r');plot(-0.110650,1.445894,'.r');plot(-0.502735,0.682858,'.r');plot(-6.454729,0.000222,'.r');plot(0.909325,0.479942,'.r');plot(-0.563710,0.596504,'.r');plot(-0.566111,0.592852,'.r');plot(0.105436,1.657738,'.r');plot(-0.098875,1.519372,'.r');plot(1.069054,0.320851,'.r');plot(0.614728,0.893021,'.r');plot(-1.380151,0.054783,'.r');plot(-0.458169,0.777168,'.r');plot(0.354171,1.370300,'.r');plot(-1.026128,0.146627,'.r');plot(-0.206409,1.315521,'.r');plot(0.141663,1.638155,'.r');plot(0.387975,1.339763,'.r');plot(1.974367,0.040611,'.r');plot(-0.100151,1.517671,'.r');plot(-0.240222,1.226358,'.r');plot(0.953501,0.425661,'.r');plot(0.897776,0.491200,'.r');plot(-0.766059,0.322889,'.r');plot(-0.368767,0.944882,'.r');plot(0.404845,1.296943,'.r');plot(-1.700930,0.025465,'.r');plot(1.477322,0.125424,'.r');plot(-0.323375,1.043091,'.r');plot(-0.244546,1.213206,'.r');plot(-1.714669,0.024748,'.r');plot(-0.518827,0.670226,'.r');plot(0.256195,1.518476,'.r');plot(-0.032487,1.577717,'.r');plot(0.285654,1.499431,'.r');plot(-0.308574,1.082233,'.r');plot(0.288465,1.488842,'.r');plot(0.331740,1.442360,'.r');plot(0.193694,1.581304,'.r');plot(0.600592,0.911172,'.r');plot(1.481833,0.123807,'.r');plot(-4.702834,0.000827,'.r');plot(-0.648991,0.467636,'.r');plot(-0.328080,1.037880,'.r');plot(0.011956,1.632090,'.r');plot(-1.815662,0.020722,'.r');plot(0.011028,1.629160,'.r');plot(-0.703601,0.393940,'.r');plot(-0.483505,0.741096,'.r');plot(0.435768,1.238086,'.r');plot(0.269228,1.526258,'.r');plot(1.857076,0.053888,'.r');plot(-0.577573,0.562371,'.r');plot(0.550639,1.011006,'.r');plot(-0.098404,1.519327,'.r');plot(0.631894,0.872850,'.r');plot(1.924390,0.046034,'.r');plot(-0.316984,1.053286,'.r');plot(0.444314,1.200421,'.r');plot(0.563423,1.008921,'.r');plot(-0.165394,1.383353,'.r');plot(0.686773,0.786504,'.r');plot(-1.042090,0.140927,'.r');plot(-1.983559,0.015317,'.r');plot(0.414334,1.275169,'.r');plot(-0.334763,1.026402,'.r');plot(0.772176,0.653633,'.r');plot(0.182867,1.587586,'.r');plot(1.163372,0.267616,'.r');plot(1.338186,0.173415,'.r');plot(0.877222,0.518188,'.r');plot(0.425324,1.245550,'.r');plot(-0.109368,1.454304,'.r');plot(1.949268,0.043262,'.r');plot(0.540264,1.029020,'.r');plot(-0.296975,1.123423,'.r');plot(-0.004442,1.623618,'.r');plot(-1.548128,0.035724,'.r');plot(-1.061506,0.135487,'.r');plot(-1.879222,0.018262,'.r');plot(1.220831,0.228272,'.r');plot(-0.986687,0.168599,'.r');plot(0.389297,1.335849,'.r');plot(0.570922,0.992875,'.r');plot(-1.687082,0.026315,'.r');plot(1.252749,0.213796,'.r');plot(-0.395674,0.904594,'.r');plot(0.368789,1.359381,'.r');plot(0.271659,1.515702,'.r');plot(1.436285,0.137861,'.r');plot(-0.415406,0.856999,'.r');plot(0.049699,1.640349,'.r');plot(-0.185694,1.348575,'.r');plot(-0.114784,1.432100,'.r');plot(0.542279,1.021815,'.r');plot(-0.264331,1.170152,'.r');plot(1.347048,0.169632,'.r');plot(-0.391948,0.908392,'.r');plot(-0.547708,0.612724,'.r');plot(-1.017367,0.150926,'.r');plot(0.473215,1.154164,'.r');plot(-0.643933,0.479182,'.r');plot(0.248649,1.522144,'.r');plot(0.717897,0.720901,'.r');plot(0.040403,1.641297,'.r');plot(0.248259,1.524496,'.r');plot(2.751415,0.007959,'.r');plot(0.278938,1.503364,'.r');plot(0.577693,0.973241,'.r');plot(1.592159,0.096009,'.r');plot(0.159822,1.627797,'.r');plot(-1.217582,0.086105,'.r');plot(0.818454,0.590016,'.r');plot(-1.794613,0.021610,'.r');plot(-0.006806,1.626239,'.r');plot(-0.191014,1.351360,'.r');plot(-0.606115,0.526167,'.r');plot(-0.607574,0.523985,'.r');plot(0.075810,1.643602,'.r');plot(-1.220720,0.085275,'.r');plot(0.529270,1.080612,'.r');plot(1.217323,0.230035,'.r');plot(1.161953,0.268585,'.r');plot(-1.517989,0.038767,'.r');plot(0.199915,1.580081,'.r');plot(-1.187468,0.093671,'.r');plot(-0.432531,0.818989,'.r');plot(0.331436,1.442229,'.r');plot(0.343216,1.382102,'.r');plot(-0.771087,0.316845,'.r');plot(1.644028,0.085834,'.r');plot(-0.270643,1.142342,'.r');plot(-0.620547,0.501666,'.r');plot(-2.780861,0.005319,'.r');plot(0.295561,1.456828,'.r');plot(0.888689,0.501418,'.r');plot(1.143596,0.279913,'.r');plot(-1.555246,0.035144,'.r');plot(-0.611386,0.517183,'.r');plot(-0.237513,1.234087,'.r');plot(-0.889144,0.226084,'.r');plot(-4.115863,0.001686,'.r');plot(0.527166,1.086640,'.r');plot(0.177658,1.611633,'.r');plot(-0.221281,1.251849,'.r');plot(0.109434,1.659599,'.r');plot(-0.240651,1.225001,'.r');plot(-0.025673,1.562942,'.r');plot(0.067200,1.665419,'.r');plot(-0.217926,1.265813,'.r');plot(0.336287,1.431391,'.r');plot(0.102251,1.648204,'.r');plot(1.934607,0.044882,'.r');plot(-0.459761,0.772742,'.r');plot(0.720138,0.721531,'.r');plot(-3.377908,0.002941,'.r');plot(-0.843586,0.261939,'.r');plot(-0.142989,1.416822,'.r');plot(0.452531,1.171223,'.r');plot(-0.420341,0.851502,'.r');plot(0.745435,0.690554,'.r');plot(-0.167778,1.378863,'.r');plot(0.691617,0.772187,'.r');plot(0.754778,0.675223,'.r');plot(-0.159803,1.385290,'.r');plot(-0.013636,1.596919,'.r');plot(-0.161193,1.385565,'.r');plot(0.239028,1.581392,'.r');plot(0.372021,1.348712,'.r');plot(0.096367,1.635169,'.r');plot(0.168275,1.636980,'.r');plot(-0.148655,1.396466,'.r');plot(0.211009,1.585301,'.r');plot(0.364767,1.375251,'.r');plot(1.116097,0.295987,'.r');plot(-0.188279,1.350864,'.r');plot(0.918521,0.468907,'.r');plot(0.997214,0.390391,'.r');plot(0.515751,1.075885,'.r');plot(1.863702,0.053108,'.r');plot(0.974910,0.411878,'.r');plot(-0.639038,0.488124,'.r');plot(-0.044428,1.570420,'.r');plot(0.278323,1.503226,'.r');plot(0.590946,0.934315,'.r');plot(0.244325,1.554145,'.r');plot(0.579064,0.969136,'.r');plot(-1.352870,0.058191,'.r');plot(1.341323,0.172089,'.r');plot(0.345217,1.370112,'.r');plot(0.567713,1.000941,'.r');plot(-0.111759,1.440080,'.r');plot(1.291989,0.193563,'.r');plot(-0.720440,0.378672,'.r');plot(2.109492,0.029891,'.r');plot(0.658126,0.818644,'.r');plot(0.166416,1.636150,'.r');plot(-1.680753,0.026745,'.r');plot(0.994834,0.392887,'.r');plot(-0.704512,0.393420,'.r');plot(1.217646,0.229869,'.r');plot(1.938542,0.044442,'.r');plot(1.139838,0.282062,'.r');plot(5.123171,0.000147,'.r');plot(0.796616,0.610827,'.r');plot(0.100428,1.642614,'.r');plot(0.502624,1.095721,'.r');plot(-1.017028,0.151108,'.r');plot(-0.457580,0.778642,'.r');plot(-0.594381,0.533293,'.r');plot(-0.000977,1.614311,'.r');plot(-2.206137,0.011102,'.r');plot(-3.039665,0.004290,'.r');plot(-1.028676,0.145538,'.r');plot(0.829725,0.570342,'.r');plot(-0.030630,1.576958,'.r');plot(-0.814567,0.282053,'.r');plot(-0.331618,1.032493,'.r');plot(-0.057430,1.571962,'.r');plot(0.911344,0.477758,'.r');plot(4.344110,0.000561,'.r');plot(0.933866,0.446437,'.r');plot(-0.244640,1.212965,'.r');plot(-0.357354,0.963430,'.r');plot(-0.347345,0.996853,'.r');plot(1.510337,0.113590,'.r');plot(0.194962,1.581698,'.r');plot(1.512207,0.112967,'.r');plot(-1.594599,0.032731,'.r');plot(-0.003202,1.620561,'.r');plot(-0.178664,1.347549,'.r');plot(0.206984,1.581730,'.r');plot(-0.178487,1.347802,'.r');plot(0.329231,1.438933,'.r');plot(-0.497410,0.694929,'.r');plot(-0.895959,0.222439,'.r');plot(1.168684,0.263856,'.r');plot(3.136831,0.003927,'.r');plot(5.651030,0.000205,'.r');plot(1.751775,0.066195,'.r');plot(1.202179,0.238927,'.r');plot(-0.908648,0.214369,'.r');plot(0.801196,0.606902,'.r');plot(-1.325988,0.061878,'.r');plot(-1.041377,0.141134,'.r');plot(0.692696,0.768517,'.r');plot(0.166857,1.636458,'.r');plot(-0.992967,0.165130,'.r');plot(-0.361490,0.952413,'.r');plot(1.154336,0.273529,'.r');plot(-0.443721,0.787573,'.r');plot(1.112933,0.297890,'.r');plot(-2.020603,0.014237,'.r');plot(-0.124549,1.454930,'.r');plot(-0.945840,0.189299,'.r');plot(-0.263675,1.173550,'.r');plot(-0.663501,0.445188,'.r');plot(0.041821,1.643052,'.r');plot(0.240866,1.576212,'.r');plot(1.616748,0.091630,'.r');plot(-0.672811,0.439089,'.r');plot(-0.416256,0.855851,'.r');plot(-1.371377,0.055940,'.r');plot(0.740743,0.700509,'.r');plot(-0.548321,0.611911,'.r');plot(-2.598446,0.006741,'.r');plot(0.489402,1.155037,'.r');plot(0.529359,1.080299,'.r');plot(0.588456,0.941365,'.r');plot(0.815062,0.594745,'.r');plot(0.089478,1.632882,'.r');plot(2.084717,0.031455,'.r');plot(0.503024,1.093467,'.r');plot(0.767085,0.661334,'.r');plot(-1.397298,0.052322,'.r');plot(-1.350110,0.058524,'.r');plot(-0.121902,1.447240,'.r');plot(-1.188092,0.093528,'.r');plot(1.047230,0.338280,'.r');plot(2.399352,0.016508,'.r');plot(0.184265,1.583334,'.r');plot(0.381038,1.346197,'.r');plot(1.334870,0.174802,'.r');plot(-1.522727,0.038242,'.r');plot(0.170603,1.635724,'.r');plot(0.128544,1.647132,'.r');plot(-1.472429,0.043562,'.r');plot(1.304078,0.187809,'.r');plot(4.179489,0.000775,'.r');plot(-0.964829,0.179476,'.r');plot(-0.140063,1.428601,'.r');plot(-0.217015,1.270232,'.r');plot(0.330971,1.441853,'.r');plot(-0.192172,1.350676,'.r');plot(-0.148603,1.396619,'.r');plot(0.291526,1.473156,'.r');plot(-0.287056,1.145393,'.r');plot(-0.367541,0.945426,'.r');plot(0.517861,1.081019,'.r');plot(1.499190,0.117481,'.r');plot(-0.417064,0.854883,'.r');plot(-0.115436,1.431876,'.r');plot(6.547716,0.000280,'.r');plot(-0.730854,0.360569,'.r');plot(-2.330026,0.008931,'.r');plot(-1.848685,0.019350,'.r');plot(0.223030,1.542884,'.r');plot(-0.334669,1.026599,'.r');plot(2.554842,0.012330,'.r');plot(0.692518,0.769131,'.r');plot(-1.213646,0.087145,'.r');plot(-0.184623,1.347513,'.r');plot(0.554806,1.012309,'.r');plot(0.542339,1.021630,'.r');plot(-1.000771,0.160570,'.r');plot(0.699212,0.745730,'.r');plot(-1.074221,0.130918,'.r');plot(0.967987,0.416765,'.r');plot(0.138537,1.656689,'.r');plot(-1.255961,0.076687,'.r');plot(-0.181884,1.345759,'.r');plot(-1.544197,0.036069,'.r');plot(0.254322,1.512401,'.r');plot(-0.475433,0.744432,'.r');plot(-0.885208,0.228103,'.r');plot(3.518437,0.001826,'.r');plot(-0.010848,1.615172,'.r');plot(0.605152,0.903640,'.r');plot(-1.120833,0.110584,'.r');plot(0.461854,1.171177,'.r');plot(-0.971670,0.176168,'.r');plot(0.509723,1.070174,'.r');plot(0.504855,1.084104,'.r');plot(-0.174831,1.356392,'.r');plot(0.263822,1.541623,'.r');plot(1.362583,0.162785,'.r');plot(0.415358,1.271356,'.r');plot(-1.902012,0.017577,'.r');plot(-0.193438,1.349277,'.r');plot(1.370147,0.159453,'.r');plot(-0.177268,1.349984,'.r');plot(1.015928,0.371217,'.r');plot(-0.503907,0.681434,'.r');plot(-1.011387,0.154268,'.r');plot(-1.226827,0.083676,'.r');plot(0.373937,1.345109,'.r');plot(-0.313888,1.062108,'.r');plot(0.099679,1.640637,'.r');plot(3.182927,0.003561,'.r');plot(-0.270261,1.143458,'.r');plot(-0.027576,1.569432,'.r');plot(0.297629,1.454404,'.r');plot(-0.558934,0.601498,'.r');plot(-0.013920,1.594807,'.r');plot(-2.258168,0.010212,'.r');plot(-0.625908,0.497238,'.r');plot(-0.485194,0.737783,'.r');plot(-0.285237,1.146268,'.r');plot(0.452852,1.170823,'.r');plot(2.303414,0.019798,'.r');plot(-0.288505,1.143737,'.r');plot(-1.515075,0.039094,'.r');plot(-2.492328,0.007435,'.r');plot(0.701917,0.737389,'.r');plot(0.195173,1.581726,'.r');plot(0.241835,1.571373,'.r');plot(-0.142525,1.418684,'.r');plot(-0.547132,0.613513,'.r');plot(2.355131,0.017883,'.r');plot(-0.322352,1.044228,'.r');plot(-0.980412,0.171863,'.r');plot(-0.083082,1.487355,'.r');plot(0.367279,1.365508,'.r');plot(4.568228,0.000336,'.r');plot(-0.364535,0.947684,'.r');plot(-0.760457,0.329298,'.r');plot(0.163848,1.633461,'.r');plot(-0.200268,1.333402,'.r');plot(1.458064,0.131825,'.r');plot(0.268762,1.528305,'.r');plot(-0.324017,1.042411,'.r');plot(0.183234,1.586342,'.r');plot(0.014932,1.638705,'.r');plot(-0.078574,1.512750,'.r');plot(0.210880,1.585268,'.r');plot(-0.058602,1.563016,'.r');plot(-0.228216,1.241177,'.r');plot(-0.811960,0.283994,'.r');plot(0.579828,0.966847,'.r');plot(-0.121332,1.445343,'.r');plot(-1.166885,0.098185,'.r');plot(0.640631,0.859048,'.r');plot(1.513466,0.112553,'.r');plot(-0.390829,0.909592,'.r');plot(-0.290303,1.140662,'.r');plot(-0.343364,1.007215,'.r');plot(-0.769520,0.318717,'.r');plot(-0.036396,1.570703,'.r');plot(0.668450,0.804134,'.r');plot(-0.877416,0.232394,'.r');plot(0.577593,0.973539,'.r');plot(-1.073362,0.131265,'.r');plot(0.142078,1.635698,'.r');plot(-0.750140,0.338614,'.r');plot(-0.015481,1.583094,'.r');plot(-0.202646,1.326618,'.r');plot(-0.498700,0.691134,'.r');plot(-0.401289,0.894768,'.r');plot(-0.333204,1.029546,'.r');plot(-3.143661,0.003887,'.r');plot(0.161151,1.629782,'.r');plot(-0.185032,1.347909,'.r');plot(-0.465776,0.754671,'.r');plot(-0.045729,1.575593,'.r');plot(0.895186,0.493843,'.r');plot(-0.105002,1.489921,'.r');plot(-0.467156,0.751357,'.r');plot(0.496634,1.131528,'.r');plot(1.342161,0.171732,'.r');plot(-0.833613,0.269406,'.r');plot(0.125177,1.624518,'.r');plot(-6.503053,0.000219,'.r');plot(0.580283,0.965487,'.r');plot(-2.614921,0.006610,'.r');plot(2.098715,0.030557,'.r');plot(0.732399,0.716211,'.r');plot(-0.166960,1.380690,'.r');plot(-0.422131,0.849390,'.r');plot(-1.378196,0.055048,'.r');plot(0.652742,0.831500,'.r');plot(-0.141182,1.424096,'.r');plot(0.024742,1.632932,'.r');plot(0.761972,0.667305,'.r');plot(0.156244,1.621822,'.r');plot(-0.942143,0.191423,'.r');plot(-1.359822,0.057360,'.r');plot(-0.343491,1.006911,'.r');plot(0.117191,1.622086,'.r');plot(-0.156690,1.384737,'.r');plot(-0.826730,0.273805,'.r');plot(0.309182,1.481707,'.r');plot(1.380318,0.155138,'.r');plot(-0.827159,0.273535,'.r');plot(0.647991,0.843338,'.r');plot(5.986071,0.000250,'.r');plot(-0.729147,0.363537,'.r');plot(0.629240,0.876450,'.r');plot(-1.027141,0.146185,'.r');plot(2.128735,0.028745,'.r');plot(-0.508655,0.678614,'.r');plot(-0.048135,1.586076,'.r');plot(0.873441,0.523968,'.r');plot(-0.053060,1.593669,'.r');plot(1.352578,0.167217,'.r');plot(3.282675,0.002861,'.r');plot(-0.517820,0.671837,'.r');plot(-1.846955,0.019418,'.r');plot(0.414221,1.275582,'.r');plot(-0.235360,1.238392,'.r');plot(0.036517,1.635289,'.r');plot(-5.370867,0.000372,'.r');plot(0.757397,0.672158,'.r');plot(-0.117908,1.434974,'.r');plot(-0.328246,1.037664,'.r');plot(0.343796,1.378252,'.r');plot(0.007381,1.616528,'.r');plot(4.458951,0.000434,'.r');plot(2.115726,0.029515,'.r');plot(0.489222,1.155183,'.r');plot(-0.297341,1.122338,'.r');plot(1.808475,0.059553,'.r');plot(-0.376026,0.938952,'.r');plot(0.760131,0.669240,'.r');plot(-0.610397,0.519053,'.r');plot(-0.042824,1.565744,'.r');plot(0.134480,1.669637,'.r');plot(-0.037210,1.568665,'.r');plot(-0.541863,0.621652,'.r');plot(-0.405392,0.882916,'.r');plot(-0.393625,0.906735,'.r');plot(-0.664655,0.444452,'.r');plot(-1.220570,0.085315,'.r');plot(-0.963056,0.180340,'.r');plot(0.367568,1.364321,'.r');plot(1.540422,0.105042,'.r');plot(0.143274,1.629037,'.r');plot(0.332078,1.442393,'.r');plot(1.007169,0.380090,'.r');plot(1.435777,0.137990,'.r');plot(0.310293,1.480191,'.r');plot(0.991570,0.396296,'.r');plot(1.140528,0.281668,'.r');plot(0.169047,1.636892,'.r');plot(-0.558126,0.602179,'.r');plot(0.557894,1.012825,'.r');plot(1.101550,0.304487,'.r');plot(-0.217491,1.267905,'.r');plot(-0.842058,0.263213,'.r');plot(-2.096277,0.012551,'.r');plot(-0.162529,1.385500,'.r');plot(1.172574,0.260984,'.r');plot(0.855519,0.543117,'.r');plot(1.211688,0.233084,'.r');plot(11.652439,-0.000056,'.r');plot(0.655690,0.824215,'.r');plot(-0.811992,0.283970,'.r');plot(1.044500,0.341053,'.r');plot(2.336858,0.018516,'.r');plot(-0.755787,0.333914,'.r');plot(-0.337764,1.019942,'.r');plot(0.708990,0.723227,'.r');plot(1.421621,0.141590,'.r');plot(-0.775296,0.312045,'.r');plot(0.517569,1.080300,'.r');plot(1.804631,0.059995,'.r');plot(-0.710301,0.390031,'.r');plot(-1.035619,0.142941,'.r');plot(-0.301201,1.110145,'.r');plot(0.477235,1.149273,'.r');plot(0.841216,0.553514,'.r');plot(-28.236952,-0.000099,'.r');plot(-1.201188,0.090372,'.r');plot(-1.724380,0.024307,'.r');plot(-0.421029,0.850750,'.r');plot(-0.459019,0.774876,'.r');plot(-0.718983,0.380864,'.r');plot(1.015045,0.372112,'.r');plot(-0.536770,0.630816,'.r');plot(-0.734635,0.354507,'.r');plot(-0.456974,0.780046,'.r');plot(-1.019970,0.149564,'.r');plot(2.318071,0.019216,'.r');plot(0.076500,1.640824,'.r');plot(-0.412765,0.861678,'.r');plot(0.358820,1.382694,'.r');plot(0.556104,1.012681,'.r');plot(-1.050860,0.138525,'.r');plot(0.061431,1.649336,'.r');plot(1.750499,0.066356,'.r');plot(-0.057589,1.570782,'.r');plot(-0.034785,1.574555,'.r');plot(-0.420548,0.851282,'.r');plot(0.736268,0.709749,'.r');plot(-0.228490,1.241163,'.r');plot(0.127118,1.637201,'.r');plot(-1.027131,0.146190,'.r');plot(-0.817885,0.279661,'.r');plot(4.756659,0.000220,'.r');plot(-0.170945,1.369497,'.r');plot(3.047515,0.004687,'.r');plot(-0.142149,1.420194,'.r');plot(0.589137,0.939414,'.r');plot(0.155486,1.620452,'.r');plot(0.650638,0.836808,'.r');plot(-1.161440,0.099378,'.r');plot(0.536967,1.044110,'.r');plot(1.590768,0.096233,'.r');plot(1.901081,0.048719,'.r');plot(0.230718,1.549862,'.r');plot(0.490487,1.153729,'.r');plot(-4.491864,0.001100,'.r');plot(1.180218,0.255142,'.r');plot(2.444667,0.015246,'.r');plot(1.511347,0.113252,'.r');plot(-0.881756,0.229921,'.r');plot(-0.073908,1.526859,'.r');plot(0.225838,1.536457,'.r');plot(-0.895859,0.222495,'.r');plot(0.002805,1.608493,'.r');plot(0.431093,1.244267,'.r');plot(-0.819881,0.278277,'.r');plot(-0.654414,0.456124,'.r');plot(-0.045676,1.575366,'.r');plot(0.860151,0.539757,'.r');plot(-0.000244,1.612470,'.r');plot(-0.532336,0.639923,'.r');plot(-0.186845,1.349710,'.r');plot(0.455358,1.169379,'.r');plot(-3.701288,0.002241,'.r');plot(0.575737,0.979073,'.r');plot(0.032531,1.630610,'.r');plot(0.695787,0.757589,'.r');plot(-0.142285,1.419648,'.r');plot(-0.402346,0.892029,'.r');plot(1.254598,0.212906,'.r');plot(0.107546,1.660812,'.r');plot(-0.109081,1.456398,'.r');plot(-0.831711,0.270649,'.r');plot(2.026873,0.035727,'.r');plot(-4.377254,0.001272,'.r');plot(0.105716,1.658362,'.r');plot(2.349687,0.018067,'.r');plot(-0.153512,1.386455,'.r');plot(-0.357511,0.962931,'.r');plot(-0.458874,0.775279,'.r');plot(0.264961,1.540554,'.r');plot(-0.452753,0.786238,'.r');plot(1.750105,0.066406,'.r');plot(-0.279135,1.140796,'.r');plot(0.324460,1.428536,'.r');plot(-0.550718,0.608994,'.r');plot(-0.360229,0.955245,'.r');plot(4.378604,0.000520,'.r');plot(0.263822,1.541622,'.r');plot(0.034320,1.632316,'.r');plot(-0.238283,1.232102,'.r');plot(1.520045,0.110475,'.r');plot(-2.732964,0.005643,'.r');plot(-4.592636,0.000962,'.r');plot(0.687572,0.784450,'.r');plot(-0.114182,1.432758,'.r');plot(-1.241218,0.080079,'.r');plot(0.855233,0.543300,'.r');plot(-0.079459,1.507904,'.r');plot(-0.456756,0.780522,'.r');plot(-0.106371,1.478467,'.r');plot(-0.379779,0.931507,'.r');plot(-0.560160,0.600409,'.r');plot(-0.466877,0.751979,'.r');plot(-0.590468,0.535109,'.r');plot(0.046645,1.643960,'.r');plot(1.136268,0.284097,'.r');plot(2.981776,0.005273,'.r');plot(0.686037,0.788275,'.r');plot(-0.524050,0.659413,'.r');plot(-0.467049,0.751593,'.r');plot(3.218644,0.003294,'.r');plot(-0.104073,1.497211,'.r');plot(-0.113058,1.435212,'.r');plot(5.918036,0.000242,'.r');plot(-3.156774,0.003832,'.r');plot(-0.470432,0.746081,'.r');plot(-0.683771,0.422202,'.r');plot(0.327825,1.435521,'.r');plot(-0.149655,1.393682,'.r');plot(-0.406055,0.880793,'.r');plot(0.062949,1.654849,'.r');plot(-0.224871,1.243289,'.r');plot(-1.401145,0.051751,'.r');plot(-0.018079,1.566188,'.r');plot(0.545076,1.014968,'.r');plot(-1.653985,0.028756,'.r');plot(-0.839863,0.264954,'.r');plot(0.038521,1.638445,'.r');plot(-0.143441,1.415024,'.r');plot(-0.295384,1.128029,'.r');plot(2.124268,0.029007,'.r');plot(0.742912,0.695832,'.r');plot(-0.797193,0.294751,'.r');plot(0.377102,1.343795,'.r');plot(-0.301961,1.107558,'.r');plot(0.128268,1.645239,'.r');plot(-0.852861,0.253299,'.r');plot(-0.220490,1.254703,'.r');plot(-1.119700,0.110993,'.r');plot(0.268148,1.530902,'.r');plot(0.344080,1.376469,'.r');plot(0.168662,1.636972,'.r');plot(-0.668957,0.441978,'.r');plot(-0.073442,1.527020,'.r');plot(0.235598,1.576249,'.r');plot(-1.303011,0.066273,'.r');plot(-0.065634,1.522706,'.r');plot(0.538912,1.034793,'.r');plot(-0.301981,1.107488,'.r');plot(-0.518367,0.670985,'.r');plot(-0.200005,1.334147,'.r');plot(0.199451,1.580337,'.r');plot(0.702526,0.735698,'.r');plot(0.958848,0.422251,'.r');plot(1.123215,0.291703,'.r');plot(0.679003,0.799092,'.r');plot(-0.845509,0.260267,'.r');plot(-0.253281,1.203048,'.r');plot(-0.067287,1.521242,'.r');plot(-2.060864,0.013217,'.r');plot(0.343299,1.381540,'.r');plot(0.310192,1.480392,'.r');plot(-1.951246,0.016240,'.r');plot(0.694372,0.762630,'.r');plot(0.745963,0.689492,'.r');plot(-1.159176,0.099884,'.r');plot(1.234952,0.221830,'.r');plot(0.670277,0.803144,'.r');plot(0.461057,1.171134,'.r');plot(0.184048,1.583906,'.r');plot(-1.333469,0.060718,'.r');plot(-1.177332,0.095927,'.r');plot(0.533661,1.061119,'.r');plot(0.376853,1.343729,'.r');plot(-0.345401,1.002150,'.r');plot(-0.481922,0.743163,'.r');plot(1.169302,0.263405,'.r');plot(-1.108704,0.115311,'.r');plot(-0.394776,0.905577,'.r');plot(-0.324874,1.041519,'.r');plot(2.704292,0.008808,'.r');plot(-0.395107,0.905225,'.r');plot(-0.806425,0.288173,'.r');plot(0.067247,1.665460,'.r');plot(0.487474,1.155656,'.r');plot(-0.043500,1.567436,'.r');plot(-0.009142,1.622452,'.r');plot(-1.369099,0.056228,'.r');plot(-1.397969,0.052223,'.r');plot(-0.135889,1.444431,'.r');plot(-0.001922,1.616939,'.r');plot(-0.143027,1.416674,'.r');plot(0.306838,1.480085,'.r');plot(-0.400631,0.896332,'.r');plot(-0.056465,1.578693,'.r');plot(-1.567998,0.034246,'.r');plot(-1.123709,0.109578,'.r');plot(-0.440809,0.791188,'.r');plot(-0.021289,1.555977,'.r');plot(-0.719080,0.380723,'.r');plot(2.221057,0.023656,'.r');plot(-2.887761,0.004805,'.r');plot(-0.480237,0.744366,'.r');plot(0.391267,1.328973,'.r');plot(1.300051,0.189666,'.r');plot(0.777801,0.642949,'.r');plot(0.880714,0.512786,'.r');plot(0.656447,0.822424,'.r');plot(0.727342,0.721142,'.r');plot(-0.120453,1.442402,'.r');plot(0.571222,0.992058,'.r');plot(0.453995,1.169822,'.r');plot(1.469248,0.128224,'.r');plot(-0.802318,0.291194,'.r');plot(0.911794,0.477253,'.r');plot(0.228009,1.538760,'.r');plot(-1.528877,0.037579,'.r');plot(-0.595571,0.533015,'.r');plot(0.616652,0.891124,'.r');plot(0.553062,1.011661,'.r');plot(-2.308514,0.009290,'.r');plot(-1.970829,0.015687,'.r');plot(0.694259,0.763033,'.r');plot(-0.317262,1.052633,'.r');plot(1.510780,0.113442,'.r');plot(0.954173,0.425200,'.r');plot(-0.416792,0.855197,'.r');


xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y_{50}^q$','Interpreter','latex','fontsize',25)

axis([-5 5 0 2.6])

t = title('$q=5.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(x,y,'-b');

==> images/yqi/plot1Dq_8_1.m <==
close all
clear all

kappa = 6/10;
lambda = 1;
T = 1;

figure(1)

x = -5:0.01:5;
t=0.5;
q = 8.1;
y = 1 + kappa + sin(lambda.*x).*exp(lambda^2*1*(t-T)/2);
y = y./((1+abs(x).^2).^(q/2));
plot(x,y); hold on
set(gca,'FontSize',18)

plot(-0.653547,0.261966,'.r');

l=legend('$y_{50}^q$','$\bar{y}_{50}^{(q,M)}$');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
set(l,'Location','northwest')


plot(0.725290,0.380124,'.r');plot(-0.636692,0.287762,'.r');plot(-0.596022,0.342954,'.r');plot(-0.549430,0.402306,'.r');plot(-0.629060,0.303194,'.r');plot(-0.100328,1.459892,'.r');plot(-1.615843,0.005436,'.r');plot(-1.264207,0.017850,'.r');plot(0.228356,1.449255,'.r');plot(0.858974,0.230475,'.r');plot(-0.177077,1.302048,'.r');plot(0.792642,0.304877,'.r');plot(0.076902,1.629257,'.r');plot(0.713423,0.395795,'.r');plot(2.861311,0.000334,'.r');plot(0.554414,0.682583,'.r');plot(0.942646,0.169149,'.r');plot(-0.451028,0.593372,'.r');plot(-0.242279,1.129470,'.r');plot(0.009050,1.604644,'.r');plot(-1.223683,0.021579,'.r');plot(-0.543574,0.417395,'.r');plot(-1.116333,0.033282,'.r');plot(-1.554114,0.005016,'.r');plot(-0.042597,1.554603,'.r');plot(-0.646231,0.269287,'.r');plot(-0.796970,0.144757,'.r');plot(-1.103944,0.035094,'.r');plot(-0.004765,1.595369,'.r');plot(-1.709194,0.002981,'.r');plot(1.792855,0.006956,'.r');plot(-0.624387,0.308528,'.r');plot(0.692940,0.424447,'.r');plot(1.078270,0.100909,'.r');plot(-1.508234,0.007431,'.r');plot(0.686843,0.434548,'.r');plot(-0.371818,0.778409,'.r');plot(-0.238981,1.136314,'.r');plot(-0.175955,1.304264,'.r');plot(-0.781128,0.158490,'.r');plot(-0.272312,1.051418,'.r');plot(0.688749,0.431104,'.r');plot(-0.080190,1.517257,'.r');plot(-0.479775,0.536546,'.r');plot(0.892160,0.208542,'.r');plot(-0.147015,1.374853,'.r');plot(-0.912220,0.085166,'.r');plot(0.098807,1.633277,'.r');plot(-0.781660,0.158084,'.r');plot(-1.207896,0.023526,'.r');plot(0.700640,0.414196,'.r');plot(-0.057161,1.543012,'.r');plot(1.895498,0.005122,'.r');plot(0.133113,1.594573,'.r');plot(-0.389435,0.733637,'.r');plot(-0.584592,0.361488,'.r');plot(-0.837306,0.120735,'.r');plot(-0.595462,0.344243,'.r');plot(1.937657,0.004239,'.r');plot(0.197110,1.499745,'.r');plot(1.169791,0.069725,'.r');plot(0.093834,1.628573,'.r');plot(0.401840,1.021344,'.r');plot(5.169965,0.000165,'.r');plot(0.023304,1.613451,'.r');plot(-0.959316,0.070871,'.r');plot(-8.173587,0.000503,'.r');plot(-0.180449,1.295121,'.r');plot(-0.038875,1.562370,'.r');plot(-0.432505,0.634784,'.r');plot(0.533544,0.713627,'.r');plot(-0.027378,1.587964,'.r');plot(0.163021,1.547315,'.r');plot(0.107453,1.612800,'.r');plot(-0.551886,0.397996,'.r');plot(-0.431391,0.638113,'.r');plot(-0.859530,0.107945,'.r');plot(-0.826109,0.128025,'.r');plot(1.942164,0.004161,'.r');plot(0.544262,0.690035,'.r');plot(-0.494920,0.518460,'.r');plot(0.592083,0.611855,'.r');plot(0.036451,1.632423,'.r');plot(-0.648838,0.266080,'.r');plot(-1.019019,0.053573,'.r');plot(0.741935,0.366092,'.r');plot(-1.566650,0.004957,'.r');plot(0.722708,0.382909,'.r');plot(-4.026281,0.000751,'.r');plot(-0.816572,0.133492,'.r');plot(-0.007185,1.590720,'.r');plot(-0.179598,1.296833,'.r');plot(-0.351105,0.840504,'.r');plot(0.062127,1.631536,'.r');plot(0.627054,0.545901,'.r');plot(0.532706,0.716619,'.r');plot(-0.912817,0.084849,'.r');plot(-0.371790,0.778566,'.r');plot(0.327846,1.215376,'.r');plot(0.385662,1.098346,'.r');plot(-1.511858,0.007201,'.r');plot(0.379479,1.104870,'.r');plot(0.615479,0.557914,'.r');plot(0.835134,0.257296,'.r');plot(0.817947,0.268486,'.r');plot(-2.065447,0.000455,'.r');plot(-0.020092,1.591092,'.r');plot(3.790959,-0.000087,'.r');plot(-1.957104,0.002390,'.r');plot(-1.304212,0.015947,'.r');plot(0.691904,0.425986,'.r');plot(1.063254,0.107149,'.r');plot(-0.366099,0.808488,'.r');plot(0.265994,1.365863,'.r');plot(0.557847,0.676842,'.r');plot(0.685738,0.436663,'.r');plot(0.698364,0.417128,'.r');plot(4.495039,0.000072,'.r');plot(1.691917,0.010411,'.r');plot(-0.373196,0.770663,'.r');plot(0.801997,0.289094,'.r');plot(-1.853218,0.001419,'.r');plot(0.911066,0.194960,'.r');plot(-1.119565,0.032998,'.r');plot(0.116591,1.593629,'.r');plot(0.467819,0.869072,'.r');plot(-1.706702,0.002954,'.r');plot(-0.463334,0.559370,'.r');plot(0.628525,0.543487,'.r');plot(-0.245960,1.120394,'.r');plot(-0.652500,0.262754,'.r');plot(-0.346700,0.845108,'.r');plot(0.254935,1.383241,'.r');plot(0.123756,1.592248,'.r');plot(-1.081720,0.040911,'.r');plot(-0.433954,0.630857,'.r');plot(-0.542018,0.422209,'.r');plot(-0.582134,0.363794,'.r');plot(-0.194863,1.260772,'.r');plot(4.916071,0.000196,'.r');plot(0.216619,1.468482,'.r');plot(-0.424393,0.661486,'.r');plot(-0.495716,0.517568,'.r');plot(-1.668067,0.003476,'.r');plot(0.025595,1.615027,'.r');plot(0.107941,1.611439,'.r');plot(0.236526,1.428071,'.r');plot(0.585445,0.618452,'.r');plot(-0.696782,0.225576,'.r');plot(0.721524,0.384321,'.r');plot(-0.747607,0.176593,'.r');plot(-0.455659,0.578033,'.r');plot(-0.091488,1.465055,'.r');plot(0.122565,1.591644,'.r');plot(1.507675,0.019343,'.r');plot(0.837722,0.255085,'.r');plot(-0.569292,0.378764,'.r');plot(-0.761885,0.166264,'.r');plot(0.490576,0.828663,'.r');plot(0.150810,1.561141,'.r');plot(0.489645,0.832101,'.r');plot(2.893487,0.000243,'.r');plot(-3.615482,-0.000240,'.r');plot(0.148762,1.564489,'.r');plot(-2.373947,-0.000095,'.r');plot(0.160539,1.547981,'.r');plot(-0.080971,1.515487,'.r');plot(0.442115,0.952069,'.r');plot(-0.176563,1.303081,'.r');plot(0.651399,0.486649,'.r');plot(0.806128,0.282328,'.r');plot(0.992783,0.139676,'.r');plot(0.489261,0.833488,'.r');plot(0.197737,1.499910,'.r');plot(-0.392307,0.731056,'.r');plot(0.368694,1.119879,'.r');plot(-0.437026,0.624060,'.r');plot(-0.264291,1.075569,'.r');plot(-0.267646,1.067453,'.r');plot(0.100738,1.630587,'.r');plot(-0.405918,0.689146,'.r');plot(0.313948,1.266700,'.r');plot(-13.823576,-0.000500,'.r');plot(0.399968,1.025934,'.r');plot(0.236233,1.429440,'.r');plot(0.559411,0.673293,'.r');plot(-2.004656,0.001547,'.r');plot(-0.009634,1.587469,'.r');plot(0.304462,1.280385,'.r');plot(-0.703626,0.219186,'.r');plot(-0.536192,0.439358,'.r');plot(-28.809778,-0.000719,'.r');plot(0.061674,1.627856,'.r');plot(1.179386,0.067855,'.r');plot(-0.389931,0.733377,'.r');plot(-0.407171,0.686175,'.r');plot(0.122612,1.591662,'.r');plot(-0.200113,1.234110,'.r');plot(-0.402869,0.698590,'.r');plot(3.146919,0.000012,'.r');plot(0.092716,1.625074,'.r');plot(-0.298778,0.967615,'.r');plot(-0.393283,0.729478,'.r');plot(-0.266913,1.069462,'.r');plot(1.935611,0.004276,'.r');plot(1.622644,0.013004,'.r');plot(-0.062981,1.524687,'.r');plot(0.646443,0.495994,'.r');plot(-0.440334,0.618343,'.r');plot(1.341303,0.037209,'.r');plot(-1.496340,0.008055,'.r');plot(-0.586157,0.359864,'.r');plot(-0.862145,0.106550,'.r');plot(-0.722086,0.200286,'.r');plot(0.537191,0.702258,'.r');plot(-0.172966,1.309046,'.r');plot(1.375666,0.032086,'.r');plot(1.180495,0.067646,'.r');plot(0.255319,1.384237,'.r');plot(-0.815212,0.134184,'.r');plot(0.906961,0.198361,'.r');plot(0.661495,0.477521,'.r');plot(-2.502782,0.001085,'.r');plot(-0.426548,0.654427,'.r');plot(-0.749584,0.174468,'.r');plot(2.090499,0.002801,'.r');plot(-0.168369,1.312131,'.r');plot(1.678297,0.010930,'.r');plot(0.965273,0.157357,'.r');plot(-1.584466,0.005220,'.r');plot(-0.384312,0.735166,'.r');plot(1.078492,0.100833,'.r');plot(-0.536567,0.438409,'.r');plot(-0.107602,1.442486,'.r');plot(-18.478539,-0.000656,'.r');plot(-0.089963,1.471120,'.r');plot(0.548069,0.687518,'.r');plot(-1.030886,0.048901,'.r');plot(0.670157,0.468213,'.r');plot(-1.244877,0.018842,'.r');plot(0.313611,1.267841,'.r');plot(-0.538743,0.432343,'.r');plot(-0.548784,0.403647,'.r');plot(0.330965,1.209914,'.r');plot(-0.363441,0.818844,'.r');plot(0.412257,1.020653,'.r');plot(-0.654366,0.261376,'.r');plot(1.133292,0.080681,'.r');plot(-0.422587,0.666664,'.r');plot(-0.253559,1.098130,'.r');plot(2.114437,0.002516,'.r');plot(-1.021324,0.052662,'.r');plot(-1.792320,0.003097,'.r');plot(-0.063513,1.522839,'.r');plot(0.514603,0.769162,'.r');plot(0.833703,0.258397,'.r');plot(0.291086,1.329608,'.r');plot(-0.110650,1.427632,'.r');plot(-0.502735,0.502445,'.r');plot(-6.454729,0.000613,'.r');plot(0.909325,0.196426,'.r');plot(-0.563710,0.385803,'.r');plot(-0.566111,0.382981,'.r');plot(0.105436,1.618583,'.r');plot(-0.098875,1.459428,'.r');plot(1.069054,0.104478,'.r');plot(0.614728,0.558831,'.r');plot(-1.380151,0.012153,'.r');plot(-0.458169,0.570511,'.r');plot(0.354171,1.166530,'.r');plot(-1.026128,0.050728,'.r');plot(-0.206409,1.208384,'.r');plot(0.141663,1.578335,'.r');plot(0.387975,1.089839,'.r');plot(1.974367,0.003727,'.r');plot(-0.100151,1.459876,'.r');plot(-0.240222,1.133811,'.r');plot(0.953501,0.163126,'.r');plot(0.897776,0.205109,'.r');plot(-0.766059,0.165113,'.r');plot(-0.368767,0.795390,'.r');plot(0.404845,1.018755,'.r');plot(-1.700930,0.002914,'.r');plot(1.477322,0.021797,'.r');plot(-0.323375,0.920247,'.r');plot(-0.244546,1.124109,'.r');plot(-1.714669,0.003056,'.r');plot(-0.518827,0.452593,'.r');plot(0.256195,1.386354,'.r');plot(-0.032487,1.578177,'.r');plot(0.285654,1.341434,'.r');plot(-0.308574,0.935105,'.r');plot(0.288465,1.338717,'.r');plot(0.331740,1.208587,'.r');plot(0.193694,1.498493,'.r');plot(0.600592,0.591949,'.r');plot(1.481833,0.021370,'.r');plot(-4.702834,-0.000593,'.r');plot(-0.648991,0.265916,'.r');plot(-0.328080,0.896743,'.r');plot(0.011956,1.603805,'.r');plot(-1.815662,0.002304,'.r');plot(0.011028,1.603891,'.r');plot(-0.703601,0.219214,'.r');plot(-0.483505,0.529990,'.r');plot(0.435768,0.949337,'.r');plot(0.269228,1.344654,'.r');plot(1.857076,0.005933,'.r');plot(-0.577573,0.368195,'.r');plot(0.550639,0.686067,'.r');plot(-0.098404,1.459174,'.r');plot(0.631894,0.536510,'.r');plot(1.924390,0.004492,'.r');plot(-0.316984,0.935519,'.r');plot(0.444314,0.950838,'.r');plot(0.563423,0.661950,'.r');plot(-0.165394,1.313213,'.r');plot(0.686773,0.434678,'.r');plot(-1.042090,0.045706,'.r');plot(-1.983559,0.002035,'.r');plot(0.414334,1.018138,'.r');plot(-0.334763,0.865780,'.r');plot(0.772176,0.325387,'.r');plot(0.182867,1.516511,'.r');plot(1.163372,0.071097,'.r');plot(1.338186,0.037651,'.r');plot(0.877222,0.216135,'.r');plot(0.425324,0.971619,'.r');plot(-0.109368,1.433867,'.r');plot(1.949268,0.004046,'.r');plot(0.540264,0.695341,'.r');plot(-0.296975,0.976294,'.r');plot(-0.004442,1.596042,'.r');plot(-1.548128,0.005153,'.r');plot(-1.061506,0.043950,'.r');plot(-1.879222,0.001473,'.r');plot(1.220831,0.059841,'.r');plot(-0.986687,0.061061,'.r');plot(0.389297,1.083424,'.r');plot(0.570922,0.638428,'.r');plot(-1.687082,0.002979,'.r');plot(1.252749,0.052421,'.r');plot(-0.395674,0.723932,'.r');plot(0.368789,1.119501,'.r');plot(0.271659,1.331244,'.r');plot(1.436285,0.025963,'.r');plot(-0.415406,0.677641,'.r');plot(0.049699,1.610285,'.r');plot(-0.185694,1.286073,'.r');plot(-0.114784,1.413117,'.r');plot(0.542279,0.692197,'.r');plot(-0.264331,1.075485,'.r');plot(1.347048,0.036366,'.r');plot(-0.391948,0.731540,'.r');plot(-0.547708,0.406073,'.r');plot(-1.017367,0.054205,'.r');plot(0.473215,0.863739,'.r');plot(-0.643933,0.272840,'.r');plot(0.248649,1.373259,'.r');plot(0.717897,0.389136,'.r');plot(0.040403,1.639251,'.r');plot(0.248259,1.373596,'.r');plot(2.751415,0.000560,'.r');plot(0.278938,1.326103,'.r');plot(0.577693,0.624506,'.r');plot(1.592159,0.014597,'.r');plot(0.159822,1.548474,'.r');plot(-1.217582,0.022420,'.r');plot(0.818454,0.268089,'.r');plot(-1.794613,0.003025,'.r');plot(-0.006806,1.591379,'.r');plot(-0.191014,1.275032,'.r');plot(-0.606115,0.319794,'.r');plot(-0.607574,0.317392,'.r');plot(0.075810,1.637711,'.r');plot(-1.220720,0.021997,'.r');plot(0.529270,0.729629,'.r');plot(1.217323,0.060564,'.r');plot(1.161953,0.071421,'.r');plot(-1.517989,0.006790,'.r');plot(0.199915,1.499962,'.r');plot(-1.187468,0.024941,'.r');plot(-0.432531,0.634711,'.r');plot(0.331436,1.209113,'.r');plot(0.343216,1.178556,'.r');plot(-0.771087,0.163779,'.r');plot(1.644028,0.012142,'.r');plot(-0.270643,1.057737,'.r');plot(-0.620547,0.310300,'.r');plot(-2.780861,-0.000463,'.r');plot(0.295561,1.306409,'.r');plot(0.888689,0.210422,'.r');plot(1.143596,0.076698,'.r');plot(-1.555246,0.004998,'.r');plot(-0.611386,0.313066,'.r');plot(-0.237513,1.139294,'.r');plot(-0.889144,0.095248,'.r');plot(-4.115863,0.000658,'.r');plot(0.527166,0.737647,'.r');plot(0.177658,1.536969,'.r');plot(-0.221281,1.189692,'.r');plot(0.109434,1.607436,'.r');plot(-0.240651,1.132936,'.r');plot(-0.025673,1.589996,'.r');plot(0.067200,1.665219,'.r');plot(-0.217926,1.196585,'.r');plot(0.336287,1.198824,'.r');plot(0.102251,1.627290,'.r');plot(1.934607,0.004294,'.r');plot(-0.459761,0.566404,'.r');plot(0.720138,0.386079,'.r');plot(-3.377908,-0.000597,'.r');plot(-0.843586,0.116843,'.r');plot(-0.142989,1.377355,'.r');plot(0.452531,0.926302,'.r');plot(-0.420341,0.671761,'.r');plot(0.745435,0.361950,'.r');plot(-0.167778,1.312290,'.r');plot(0.691617,0.426423,'.r');plot(0.754778,0.347665,'.r');plot(-0.159803,1.323842,'.r');plot(-0.013636,1.586561,'.r');plot(-0.161193,1.319594,'.r');plot(0.239028,1.414780,'.r');plot(0.372021,1.109330,'.r');plot(0.096367,1.633276,'.r');plot(0.168275,1.549535,'.r');plot(-0.148655,1.371715,'.r');plot(0.211009,1.483363,'.r');plot(0.364767,1.137427,'.r');plot(1.116097,0.088124,'.r');plot(-0.188279,1.281569,'.r');plot(0.918521,0.188432,'.r');plot(0.997214,0.136760,'.r');plot(0.515751,0.767627,'.r');plot(1.863702,0.005806,'.r');plot(0.974910,0.151901,'.r');plot(-0.639038,0.282503,'.r');plot(-0.044428,1.551965,'.r');plot(0.278323,1.324656,'.r');plot(0.590946,0.613499,'.r');plot(0.244325,1.385102,'.r');plot(0.579064,0.622908,'.r');plot(-1.352870,0.012447,'.r');plot(1.341323,0.037206,'.r');plot(0.345217,1.173863,'.r');plot(0.567713,0.648114,'.r');plot(-0.111759,1.422662,'.r');plot(1.291989,0.043737,'.r');plot(-0.720440,0.201464,'.r');plot(2.109492,0.002577,'.r');plot(0.658126,0.479854,'.r');plot(0.166416,1.548554,'.r');plot(-1.680753,0.003093,'.r');plot(0.994834,0.138300,'.r');plot(-0.704512,0.218176,'.r');plot(1.217646,0.060498,'.r');plot(1.938542,0.004223,'.r');plot(1.139838,0.078071,'.r');plot(5.123171,0.000175,'.r');plot(0.796616,0.298383,'.r');plot(0.100428,1.631149,'.r');plot(0.502624,0.786980,'.r');plot(-1.017028,0.054332,'.r');plot(-0.457580,0.572173,'.r');plot(-0.594381,0.346648,'.r');plot(-0.000977,1.602761,'.r');plot(-2.206137,0.001584,'.r');plot(-3.039665,0.000882,'.r');plot(-1.028676,0.049728,'.r');plot(0.829725,0.261078,'.r');plot(-0.030630,1.582256,'.r');plot(-0.814567,0.134507,'.r');plot(-0.331618,0.878637,'.r');plot(-0.057430,1.542408,'.r');plot(0.911344,0.194723,'.r');plot(4.344110,-0.000024,'.r');plot(0.933866,0.175332,'.r');plot(-0.244640,1.123873,'.r');plot(-0.357354,0.832863,'.r');plot(-0.347345,0.844450,'.r');plot(1.510337,0.019174,'.r');plot(0.194962,1.498935,'.r');plot(1.512207,0.019060,'.r');plot(-1.594599,0.005397,'.r');plot(-0.003202,1.598613,'.r');plot(-0.178664,1.298761,'.r');plot(0.206984,1.492348,'.r');plot(-0.178487,1.299130,'.r');plot(0.329231,1.212844,'.r');plot(-0.497410,0.515208,'.r');plot(-0.895959,0.092875,'.r');plot(1.168684,0.069952,'.r');plot(3.136831,0.000002,'.r');plot(5.651030,0.000018,'.r');plot(1.751775,0.008012,'.r');plot(1.202179,0.063554,'.r');plot(-0.908648,0.087058,'.r');plot(0.801196,0.290468,'.r');plot(-1.325988,0.013619,'.r');plot(-1.041377,0.045850,'.r');plot(0.692696,0.424804,'.r');plot(0.166857,1.548801,'.r');plot(-0.992967,0.059958,'.r');plot(-0.361490,0.824629,'.r');plot(1.154336,0.073342,'.r');plot(-0.443721,0.612484,'.r');plot(1.112933,0.089439,'.r');plot(-2.020603,0.001153,'.r');plot(-0.124549,1.419106,'.r');plot(-0.945840,0.074579,'.r');plot(-0.263675,1.076807,'.r');plot(-0.663501,0.253799,'.r');plot(0.041821,1.639259,'.r');plot(0.240866,1.403944,'.r');plot(1.616748,0.013278,'.r');plot(-0.672811,0.242049,'.r');plot(-0.416256,0.677032,'.r');plot(-1.371377,0.012370,'.r');plot(0.740743,0.367319,'.r');plot(-0.548321,0.404661,'.r');plot(-2.598446,0.000782,'.r');plot(0.489402,0.832982,'.r');plot(0.529359,0.729287,'.r');plot(0.588456,0.616259,'.r');plot(0.815062,0.271016,'.r');plot(0.089478,1.612027,'.r');plot(2.084717,0.002864,'.r');plot(0.503024,0.786016,'.r');plot(0.767085,0.330113,'.r');plot(-1.397298,0.011129,'.r');plot(-1.350110,0.012469,'.r');plot(-0.121902,1.416407,'.r');plot(-1.188092,0.024902,'.r');plot(1.047230,0.115425,'.r');plot(2.399352,0.001129,'.r');plot(0.184265,1.511407,'.r');plot(0.381038,1.104856,'.r');plot(1.334870,0.038107,'.r');plot(-1.522727,0.006469,'.r');plot(0.170603,1.549942,'.r');plot(0.128544,1.595377,'.r');plot(-1.472429,0.008426,'.r');plot(1.304078,0.041962,'.r');plot(4.179489,-0.000127,'.r');plot(-0.964829,0.068655,'.r');plot(-0.140063,1.378780,'.r');plot(-0.217015,1.197741,'.r');plot(0.330971,1.209905,'.r');plot(-0.192172,1.271409,'.r');plot(-0.148603,1.371840,'.r');plot(0.291526,1.327588,'.r');plot(-0.287056,1.006810,'.r');plot(-0.367541,0.801703,'.r');plot(0.517861,0.764243,'.r');plot(1.499190,0.019926,'.r');plot(-0.417064,0.676338,'.r');plot(-0.115436,1.412043,'.r');plot(6.547716,-0.000176,'.r');plot(-0.730854,0.194321,'.r');plot(-2.330026,-0.000035,'.r');plot(-1.848685,0.001468,'.r');plot(0.223030,1.455003,'.r');plot(-0.334669,0.866105,'.r');plot(2.554842,0.000463,'.r');plot(0.692518,0.425067,'.r');plot(-1.213646,0.022910,'.r');plot(-0.184623,1.287778,'.r');plot(0.554806,0.682067,'.r');plot(0.542339,0.692120,'.r');plot(-1.000771,0.058745,'.r');plot(0.699212,0.416036,'.r');plot(-1.074221,0.042546,'.r');plot(0.967987,0.155927,'.r');plot(0.138537,1.585500,'.r');plot(-1.255961,0.018090,'.r');plot(-0.181884,1.292398,'.r');plot(-1.544197,0.005284,'.r');plot(0.254322,1.381607,'.r');plot(-0.475433,0.544313,'.r');plot(-0.885208,0.096534,'.r');plot(3.518437,0.000207,'.r');plot(-0.010848,1.586615,'.r');plot(0.605152,0.578719,'.r');plot(-1.120833,0.032899,'.r');plot(0.461854,0.884129,'.r');plot(-0.971670,0.065768,'.r');plot(0.509723,0.774733,'.r');plot(0.504855,0.782073,'.r');plot(-0.174831,1.306296,'.r');plot(0.263822,1.378304,'.r');plot(1.362583,0.033994,'.r');plot(0.415358,1.015942,'.r');plot(-1.902012,0.001844,'.r');plot(-0.193438,1.266787,'.r');plot(1.370147,0.032867,'.r');plot(-0.177268,1.301658,'.r');plot(1.015928,0.127632,'.r');plot(-0.503907,0.498532,'.r');plot(-1.011387,0.056256,'.r');plot(-1.226827,0.021126,'.r');plot(0.373937,1.106040,'.r');plot(-0.313888,0.935493,'.r');plot(0.099679,1.632313,'.r');plot(3.182927,0.000054,'.r');plot(-0.270261,1.059106,'.r');plot(-0.027576,1.587682,'.r');plot(0.297629,1.296359,'.r');plot(-0.558934,0.390385,'.r');plot(-0.013920,1.586683,'.r');plot(-2.258168,0.000968,'.r');plot(-0.625908,0.307218,'.r');plot(-0.485194,0.527496,'.r');plot(-0.285237,1.009996,'.r');plot(0.452852,0.924832,'.r');plot(2.303414,0.001469,'.r');plot(-0.288505,1.004161,'.r');plot(-1.515075,0.006987,'.r');plot(-2.492328,0.001026,'.r');plot(0.701917,0.412531,'.r');plot(0.195173,1.499020,'.r');plot(0.241835,1.398254,'.r');plot(-0.142525,1.377463,'.r');plot(-0.547132,0.407470,'.r');plot(2.355131,0.001345,'.r');plot(-0.322352,0.924300,'.r');plot(-0.980412,0.062632,'.r');plot(-0.083082,1.507966,'.r');plot(0.367279,1.125851,'.r');plot(4.568228,0.000111,'.r');plot(-0.364535,0.814933,'.r');plot(-0.760457,0.166777,'.r');plot(0.163848,1.547435,'.r');plot(-0.200268,1.233307,'.r');plot(1.458064,0.023766,'.r');plot(0.268762,1.347634,'.r');plot(-0.324017,0.917440,'.r');plot(0.183234,1.515119,'.r');plot(0.014932,1.604962,'.r');plot(-0.078574,1.519148,'.r');plot(0.210880,1.483686,'.r');plot(-0.058602,1.539401,'.r');plot(-0.228216,1.165838,'.r');plot(-0.811960,0.135791,'.r');plot(0.579828,0.622164,'.r');plot(-0.121332,1.415524,'.r');plot(-1.166885,0.027033,'.r');plot(0.640631,0.511743,'.r');plot(1.513466,0.018984,'.r');plot(-0.390829,0.732730,'.r');plot(-0.290303,1.000317,'.r');plot(-0.343364,0.848579,'.r');plot(-0.769520,0.164241,'.r');plot(-0.036396,1.568534,'.r');plot(0.668450,0.470688,'.r');plot(-0.877416,0.099317,'.r');plot(0.577593,0.624637,'.r');plot(-1.073362,0.042695,'.r');plot(0.142078,1.577397,'.r');plot(-0.750140,0.173902,'.r');plot(-0.015481,1.587644,'.r');plot(-0.202646,1.221762,'.r');plot(-0.498700,0.512902,'.r');plot(-0.401289,0.704348,'.r');plot(-0.333204,0.871659,'.r');plot(-3.143661,0.000591,'.r');plot(0.161151,1.547666,'.r');plot(-0.185032,1.287128,'.r');plot(-0.465776,0.556057,'.r');plot(-0.045729,1.550664,'.r');plot(0.895186,0.206758,'.r');plot(-0.105002,1.452996,'.r');plot(-0.467156,0.554517,'.r');plot(0.496634,0.805570,'.r');plot(1.342161,0.037085,'.r');plot(-0.833613,0.123139,'.r');plot(0.125177,1.593199,'.r');plot(-6.503053,0.000633,'.r');plot(0.580283,0.621764,'.r');plot(-2.614921,0.000615,'.r');plot(2.098715,0.002706,'.r');plot(0.732399,0.374145,'.r');plot(-0.166960,1.312521,'.r');plot(-0.422131,0.667830,'.r');plot(-1.378196,0.012219,'.r');plot(0.652742,0.484843,'.r');plot(-0.141182,1.377956,'.r');plot(0.024742,1.614475,'.r');plot(0.761972,0.336450,'.r');plot(0.156244,1.552580,'.r');plot(-0.942143,0.075205,'.r');plot(-1.359822,0.012431,'.r');plot(-0.343491,0.848439,'.r');plot(0.117191,1.592996,'.r');plot(-0.156690,1.337053,'.r');plot(-0.826730,0.127631,'.r');plot(0.309182,1.277465,'.r');plot(1.380318,0.031464,'.r');plot(-0.827159,0.127358,'.r');plot(0.647991,0.492610,'.r');plot(5.986071,-0.000080,'.r');plot(-0.729147,0.195578,'.r');plot(0.629240,0.542176,'.r');plot(-1.027141,0.050326,'.r');plot(2.128735,0.002341,'.r');plot(-0.508655,0.480404,'.r');plot(-0.048135,1.549394,'.r');plot(0.873441,0.218260,'.r');plot(-0.053060,1.548323,'.r');plot(1.352578,0.035528,'.r');plot(3.282675,0.000179,'.r');plot(-0.517820,0.453820,'.r');plot(-1.846955,0.001492,'.r');plot(0.414221,1.018340,'.r');plot(-0.235360,1.144009,'.r');plot(0.036517,1.632583,'.r');plot(-5.370867,-0.000419,'.r');plot(0.757397,0.343387,'.r');plot(-0.117908,1.411164,'.r');plot(-0.328246,0.895854,'.r');plot(0.343796,1.177071,'.r');plot(0.007381,1.605599,'.r');plot(4.458951,0.000051,'.r');plot(2.115726,0.002500,'.r');plot(0.489222,0.833630,'.r');plot(-0.297341,0.974569,'.r');plot(1.808475,0.006697,'.r');plot(-0.376026,0.756086,'.r');plot(0.760131,0.339124,'.r');plot(-0.610397,0.313920,'.r');plot(-0.042824,1.554227,'.r');plot(0.134480,1.593031,'.r');plot(-0.037210,1.566477,'.r');plot(-0.541863,0.422695,'.r');plot(-0.405392,0.690563,'.r');plot(-0.393625,0.728829,'.r');plot(-0.664655,0.252514,'.r');plot(-1.220570,0.022017,'.r');plot(-0.963056,0.069395,'.r');plot(0.367568,1.124582,'.r');plot(1.540422,0.017543,'.r');plot(0.143274,1.574767,'.r');plot(0.332078,1.207991,'.r');plot(1.007169,0.131232,'.r');plot(1.435777,0.026011,'.r');plot(0.310293,1.275974,'.r');plot(0.991570,0.140508,'.r');plot(1.140528,0.077811,'.r');plot(0.169047,1.549824,'.r');plot(-0.558126,0.391092,'.r');plot(0.557894,0.676744,'.r');plot(1.101550,0.093677,'.r');plot(-0.217491,1.197173,'.r');plot(-0.842058,0.117763,'.r');plot(-2.096277,0.000536,'.r');plot(-0.162529,1.316590,'.r');plot(1.172574,0.069167,'.r');plot(0.855519,0.234461,'.r');plot(1.211688,0.061697,'.r');plot(11.652439,0.000078,'.r');plot(0.655690,0.481762,'.r');plot(-0.811992,0.135776,'.r');plot(1.044500,0.116789,'.r');plot(2.336858,0.001405,'.r');plot(-0.755787,0.169185,'.r');plot(-0.337764,0.857279,'.r');plot(0.708990,0.402574,'.r');plot(1.421621,0.027291,'.r');plot(-0.775296,0.162114,'.r');plot(0.517569,0.764761,'.r');plot(1.804631,0.006757,'.r');plot(-0.710301,0.211282,'.r');plot(-1.035619,0.047320,'.r');plot(-0.301201,0.956038,'.r');plot(0.477235,0.860770,'.r');plot(0.841216,0.251646,'.r');plot(-28.236952,-0.000718,'.r');plot(-1.201188,0.024089,'.r');plot(-1.724380,0.003229,'.r');plot(-0.421029,0.670375,'.r');plot(-0.459019,0.568244,'.r');plot(-0.718983,0.202587,'.r');plot(1.015045,0.127952,'.r');plot(-0.536770,0.437881,'.r');plot(-0.734635,0.191117,'.r');plot(-0.456974,0.573953,'.r');plot(-1.019970,0.053201,'.r');plot(2.318071,0.001448,'.r');plot(0.076500,1.632362,'.r');plot(-0.412765,0.679207,'.r');plot(0.358820,1.159973,'.r');plot(0.556104,0.680108,'.r');plot(-1.050860,0.044543,'.r');plot(0.061431,1.625902,'.r');plot(1.750499,0.008056,'.r');plot(-0.057589,1.542034,'.r');plot(-0.034785,1.572609,'.r');plot(-0.420548,0.671361,'.r');plot(0.736268,0.371242,'.r');plot(-0.228490,1.164836,'.r');plot(0.127118,1.594576,'.r');plot(-1.027131,0.050330,'.r');plot(-0.817885,0.132807,'.r');plot(4.756659,0.000179,'.r');plot(-0.170945,1.310984,'.r');plot(3.047515,-0.000029,'.r');plot(-0.142149,1.377564,'.r');plot(0.589137,0.615608,'.r');plot(0.155486,1.553696,'.r');plot(0.650638,0.487804,'.r');plot(-1.161440,0.027898,'.r');plot(0.536967,0.702862,'.r');plot(1.590768,0.014679,'.r');plot(1.901081,0.004996,'.r');plot(0.230718,1.446190,'.r');plot(0.490487,0.828996,'.r');plot(-4.491864,-0.000222,'.r');plot(1.180218,0.067698,'.r');plot(2.444667,0.000859,'.r');plot(1.511347,0.019112,'.r');plot(-0.881756,0.097704,'.r');plot(-0.073908,1.514916,'.r');plot(0.225838,1.451687,'.r');plot(-0.895859,0.092913,'.r');plot(0.002805,1.606623,'.r');plot(0.431093,0.952183,'.r');plot(-0.819881,0.131726,'.r');plot(-0.654414,0.261342,'.r');plot(-0.045676,1.550706,'.r');plot(0.860151,0.229198,'.r');plot(-0.000244,1.603876,'.r');plot(-0.532336,0.446925,'.r');plot(-0.186845,1.284182,'.r');plot(0.455358,0.912819,'.r');plot(-3.701288,0.000108,'.r');plot(0.575737,0.627464,'.r');plot(0.032531,1.623081,'.r');plot(0.695787,0.420492,'.r');plot(-0.142285,1.377526,'.r');plot(-0.402346,0.700452,'.r');plot(1.254598,0.051954,'.r');plot(0.107546,1.612539,'.r');plot(-0.109081,1.435292,'.r');plot(-0.831711,0.124392,'.r');plot(2.026873,0.003345,'.r');plot(-4.377254,0.000058,'.r');plot(0.105716,1.617775,'.r');plot(2.349687,0.001365,'.r');plot(-0.153512,1.353031,'.r');plot(-0.357511,0.832623,'.r');plot(-0.458874,0.568618,'.r');plot(0.264961,1.372167,'.r');plot(-0.452753,0.587657,'.r');plot(1.750105,0.008069,'.r');plot(-0.279135,1.024989,'.r');plot(0.324460,1.223642,'.r');plot(-0.550718,0.399894,'.r');plot(-0.360229,0.827638,'.r');plot(4.378604,-0.000001,'.r');plot(0.263822,1.378302,'.r');plot(0.034320,1.627119,'.r');plot(-0.238283,1.137720,'.r');plot(1.520045,0.018607,'.r');plot(-2.732964,-0.000420,'.r');plot(-4.592636,-0.000428,'.r');plot(0.687572,0.433199,'.r');plot(-0.114182,1.414437,'.r');plot(-1.241218,0.019217,'.r');plot(0.855233,0.234804,'.r');plot(-0.079459,1.518402,'.r');plot(-0.456756,0.574612,'.r');plot(-0.106371,1.447940,'.r');plot(-0.379779,0.742160,'.r');plot(-0.560160,0.389302,'.r');plot(-0.466877,0.554815,'.r');plot(-0.590468,0.354083,'.r');plot(0.046645,1.625828,'.r');plot(1.136268,0.079463,'.r');plot(2.981776,0.000037,'.r');plot(0.686037,0.436082,'.r');plot(-0.524050,0.450544,'.r');plot(-0.467049,0.554630,'.r');plot(3.218644,0.000100,'.r');plot(-0.104073,1.455668,'.r');plot(-0.113058,1.417715,'.r');plot(5.918036,-0.000062,'.r');plot(-3.156774,0.000520,'.r');plot(-0.470432,0.551075,'.r');plot(-0.683771,0.231803,'.r');plot(0.327825,1.215417,'.r');plot(-0.149655,1.368963,'.r');plot(-0.406055,0.688793,'.r');plot(0.062949,1.638209,'.r');plot(-0.224871,1.178214,'.r');plot(-1.401145,0.010812,'.r');plot(-0.018079,1.589744,'.r');plot(0.545076,0.689361,'.r');plot(-1.653985,0.004074,'.r');plot(-0.839863,0.119115,'.r');plot(0.038521,1.636929,'.r');plot(-0.143441,1.377254,'.r');plot(-0.295384,0.983447,'.r');plot(2.124268,0.002396,'.r');plot(0.742912,0.365018,'.r');plot(-0.797193,0.144583,'.r');plot(0.377102,1.104486,'.r');plot(-0.301961,0.952663,'.r');plot(0.128268,1.595248,'.r');plot(-0.852861,0.111567,'.r');plot(-0.220490,1.191698,'.r');plot(-1.119700,0.032987,'.r');plot(0.268148,1.351655,'.r');plot(0.344080,1.176380,'.r');plot(0.168662,1.549693,'.r');plot(-0.668957,0.247133,'.r');plot(-0.073442,1.514178,'.r');plot(0.235598,1.432244,'.r');plot(-1.303011,0.016072,'.r');plot(-0.065634,1.516312,'.r');plot(0.538912,0.698060,'.r');plot(-0.301981,0.952574,'.r');plot(-0.518367,0.453111,'.r');plot(-0.200005,1.234672,'.r');plot(0.199451,1.500032,'.r');plot(0.702526,0.411727,'.r');plot(0.958848,0.160528,'.r');plot(1.123215,0.085039,'.r');plot(0.679003,0.450914,'.r');plot(-0.845509,0.115709,'.r');plot(-0.253281,1.098901,'.r');plot(-0.067287,1.512736,'.r');plot(-2.060864,0.000483,'.r');plot(0.343299,1.178339,'.r');plot(0.310192,1.276132,'.r');plot(-1.951246,0.002412,'.r');plot(0.694372,0.422414,'.r');plot(0.745963,0.361253,'.r');plot(-1.159176,0.028282,'.r');plot(1.234952,0.056754,'.r');plot(0.670277,0.468027,'.r');plot(0.461057,0.887083,'.r');plot(0.184048,1.512161,'.r');plot(-1.333469,0.013045,'.r');plot(-1.177332,0.025735,'.r');plot(0.533661,0.713218,'.r');plot(0.376853,1.104481,'.r');plot(-0.345401,0.846430,'.r');plot(-0.481922,0.532643,'.r');plot(1.169302,0.069824,'.r');plot(-1.108704,0.034236,'.r');plot(-0.394776,0.726287,'.r');plot(-0.324874,0.913424,'.r');plot(2.704292,0.000571,'.r');plot(-0.395107,0.725455,'.r');plot(-0.806425,0.138590,'.r');plot(0.067247,1.665391,'.r');plot(0.487474,0.839637,'.r');plot(-0.043500,1.553187,'.r');plot(-0.009142,1.587965,'.r');plot(-1.369099,0.012397,'.r');plot(-1.397969,0.011075,'.r');plot(-0.135889,1.387494,'.r');plot(-0.001922,1.601115,'.r');plot(-0.143027,1.377346,'.r');plot(0.306838,1.279195,'.r');plot(-0.400631,0.706826,'.r');plot(-0.056465,1.544423,'.r');plot(-1.567998,0.004967,'.r');plot(-1.123709,0.032691,'.r');plot(-0.440809,0.617567,'.r');plot(-0.021289,1.591547,'.r');plot(-0.719080,0.202509,'.r');plot(2.221057,0.001576,'.r');plot(-2.887761,0.000149,'.r');plot(-0.480237,0.535688,'.r');plot(0.391267,1.072286,'.r');plot(1.300051,0.042511,'.r');plot(0.777801,0.321150,'.r');plot(0.880714,0.214366,'.r');plot(0.656447,0.481124,'.r');plot(0.727342,0.378184,'.r');plot(-0.120453,1.414133,'.r');plot(0.571222,0.637600,'.r');plot(0.453995,0.919434,'.r');plot(1.469248,0.022603,'.r');plot(-0.802318,0.140973,'.r');plot(0.911794,0.194338,'.r');plot(0.228009,1.449608,'.r');plot(-1.528877,0.006068,'.r');plot(-0.595571,0.343996,'.r');plot(0.616652,0.556622,'.r');plot(0.553062,0.684114,'.r');plot(-2.308514,0.000178,'.r');plot(-1.970829,0.002254,'.r');plot(0.694259,0.422571,'.r');plot(-0.317262,0.935344,'.r');plot(1.510780,0.019147,'.r');plot(0.954173,0.162793,'.r');plot(-0.416792,0.676587,'.r');


xlabel('$x$','Interpreter','latex','fontsize',25)
ylabel('$y_{50}^q$','Interpreter','latex','fontsize',25)

axis([-5 5 0 2.6])

t = title('$q=8.1$')
set(t, 'Interpreter','latex')
set(t,'FontSize',18);

plot(x,y,'-b')

